When MiniBatch SGD Meets SplitFed Learning:Convergence Analysis and Performance Evaluation

Federated learning (FL) enables collaborative model training across distributed clients (e.g., edge devices) without sharing raw data. Yet, FL can be computationally expensive as the clients need to train the entire model multiple times. SplitFed learning (SFL) is a recent distributed approach that alleviates computation workload at the client device by splitting the model at a cut layer into two parts, where clients only need to train part of the model. However, SFL still suffers from the \textit{client drift} problem when clients' data are highly non-IID. To address this issue, we propose MiniBatch-SFL. This algorithm incorporates MiniBatch SGD into SFL, where the clients train the client-side model in an FL fashion while the server trains the server-side model similar to MiniBatch SGD. We analyze the convergence of MiniBatch-SFL and show that the bound of the expected loss can be obtained by analyzing the expected server-side and client-side model updates, respectively. The server-side updates do not depend on the non-IID degree of the clients' datasets and can potentially mitigate client drift. However, the client-side model relies on the non-IID degree and can be optimized by properly choosing the cut layer. Perhaps counter-intuitive, our empirical result shows that a latter position of the cut layer leads to a smaller average gradient divergence and a better algorithm performance. Moreover, numerical results show that MiniBatch-SFL achieves higher accuracy than conventional SFL and FL. The accuracy improvement can be up to 24.1\% and 17.1\% with highly non-IID data, respectively.

==> AAAI-SplitFed/code/FL.py <==
#===========================================================
# Federated learning: ResNet18 on HAM10000
# HAM10000 dataset: Tschandl, P.: The HAM10000 dataset, a large collection of multi-source dermatoscopic images of common pigmented skin lesions (2018), doi:10.7910/DVN/DBW86T

# We have three versions of our implementations
# Version1: without using socket and no DP+PixelDP
# Version2: with using socket but no DP+PixelDP
# Version3: without using socket but with DP+PixelDP

# This program is Version1: Single program simulation 
# ===========================================================
import torch
from torch import nn
from torchvision import transforms
from torch.utils.data import DataLoader, Dataset
from pandas import DataFrame
import pandas as pd
from sklearn.model_selection import train_test_split
from PIL import Image
from glob import glob 
import math
import random
import numpy as np
import os
import matplotlib
from torch import nn
from torchvision import transforms
from torch.utils.data import DataLoader, Dataset
import torch.nn.functional as F
import math
import os.path
from torchvision import datasets, transforms, models
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import copy


SEED = 1234
random.seed(SEED)
np.random.seed(SEED)
torch.manual_seed(SEED)
torch.cuda.manual_seed(SEED)
if torch.cuda.is_available():
    torch.backends.cudnn.deterministic = True
    print(torch.cuda.get_device_name(0))    


#===================================================================  
program = "FL new"
print(f"---------{program}----------")              # this is to identify the program in the slurm outputs files

device = torch.device('cuda' if torch.cuda.is_available() else 'cpu')
#device = torch.device('mps' if torch.backends.mps.is_available() else 'cpu')

# To print in color during test/train 
def prRed(skk): print("\033[91m {}\033[00m" .format(skk)) 
def prGreen(skk): print("\033[92m {}\033[00m" .format(skk))    


#===================================================================
# No. of users
num_users = 10
epochs = 100
frac = 1
lr = 0.01

#==============================================================================================================
#                                  Client Side Program 
#==============================================================================================================
class DatasetSplit(Dataset):
    def __init__(self, dataset, idxs):
        self.dataset = dataset
        self.idxs = list(idxs)

    def __len__(self):
        return len(self.idxs)

    def __getitem__(self, item):
        image, label = self.dataset[self.idxs[item]]
        return image, label

# Client-side functions associated with Training and Testing
class LocalUpdate(object):
    def __init__(self, idx, lr, device, dataset_train = None, dataset_test = None, idxs = None, idxs_test = None):
        self.idx = idx
        self.device = device
        self.lr = lr
        self.local_ep = 1
        self.loss_func = nn.CrossEntropyLoss()
        self.selected_clients = []
        self.ldr_train = DataLoader(DatasetSplit(dataset_train, idxs), batch_size = 128, shuffle = True)
        self.ldr_test = DataLoader(DatasetSplit(dataset_test, idxs_test), batch_size = 100, shuffle = True)

    def train(self, net):
        net.train()
        # train and update
        #optimizer = torch.optim.SGD(net.parameters(), lr = self.lr, momentum = 0.5)
        optimizer = torch.optim.SGD(net.parameters(), lr=0.01, momentum=0.9, weight_decay=5e-4)
        
        epoch_acc = []
        epoch_loss = []
        for iter in range(self.local_ep):
            batch_acc = []
            batch_loss = []
            for batch_idx, (images, labels) in enumerate(self.ldr_train):
                images, labels = images.to(self.device), labels.to(self.device)
                optimizer.zero_grad()
                #---------forward prop-------------
                fx = net(images)
                
                # calculate loss
                loss = self.loss_func(fx, labels)
                # calculate accuracy
                acc = calculate_accuracy(fx, labels)
                
                #--------backward prop--------------
                loss.backward()
                optimizer.step()
                              
                batch_loss.append(loss.item())
                batch_acc.append(acc.item())
            
            
            prRed('Client{} Train => Local Epoch: {}  \tAcc: {:.3f} \tLoss: {:.4f}'.format(self.idx,
                        iter, acc.item(), loss.item()))
            epoch_loss.append(sum(batch_loss)/len(batch_loss))
            epoch_acc.append(sum(batch_acc)/len(batch_acc))
        return net.state_dict(), sum(epoch_loss) / len(epoch_loss), sum(epoch_acc) / len(epoch_acc)
    
    def evaluate(self, net):
        net.eval()
           
        epoch_acc = []
        epoch_loss = []
        with torch.no_grad():
            batch_acc = []
            batch_loss = []
            for batch_idx, (images, labels) in enumerate(self.ldr_test):
                images, labels = images.to(self.device), labels.to(self.device)
                #---------forward prop-------------
                fx = net(images)
                
                # calculate loss
                loss = self.loss_func(fx, labels)
                # calculate accuracy
                acc = calculate_accuracy(fx, labels)
                                 
                batch_loss.append(loss.item())
                batch_acc.append(acc.item())
            
            prGreen('Client{} Test =>                     \tLoss: {:.4f} \tAcc: {:.3f}'.format(self.idx, loss.item(), acc.item()))
            epoch_loss.append(sum(batch_loss)/len(batch_loss))
            epoch_acc.append(sum(batch_acc)/len(batch_acc))
        return sum(epoch_loss) / len(epoch_loss), sum(epoch_acc) / len(epoch_acc)


#=============================================================================
#                         Data loading 
#============================================================================= 


lesion_type = {
    'nv': 'Melanocytic nevi',
    'mel': 'Melanoma',
    'bkl': 'Benign keratosis-like lesions ',
    'bcc': 'Basal cell carcinoma',
    'akiec': 'Actinic keratoses',
    'vasc': 'Vascular lesions',
    'df': 'Dermatofibroma'
}

# merging both folders of HAM1000 dataset -- part1 and part2 -- into a single directory
imageid_path = {os.path.splitext(os.path.basename(x))[0]: x
                for x in glob(os.path.join("../data", '*', '*.jpg'))}




#==============================================================
# Custom dataset prepration in Pytorch format
class SkinData(Dataset):
    def __init__(self, df, transform = None):
        
        self.df = df
        self.transform = transform
        
    def __len__(self):
        
        return len(self.df)
    
    def __getitem__(self, index):
        
        X = Image.open(self.df['path'][index]).resize((64, 64))
        y = torch.tensor(int(self.df['target'][index]))
        
        if self.transform:
            X = self.transform(X)
        
        return X, y

#=====================================================================================================
# dataset_iid() will create a dictionary to collect the indices of the data samples randomly for each client
# IID HAM10000 datasets will be created based on this
def cifar_user_dataset(dataset, num_users, noniid_fraction):
    """
    Sample a 'fraction' of non-I.I.D client data from MNIST dataset
    :param dataset:
    :param num_users:
    :param fraction:
    :return:
    """

    # initialization
    total_items = len(dataset)
    num_noniid_items = len(dataset) * noniid_fraction
    num_iid_items = total_items - num_noniid_items
    dict_users = list()
    for ii in range(num_users):
        dict_users.append(list())
    idxs = [i for i in range(len(dataset))]

    # IID
    if num_iid_items != 0:
        per_user_iid_items = int(num_iid_items / num_users)
        for ii in range(num_users):
            tmp_set = set(np.random.choice(idxs, per_user_iid_items, replace=False))
            dict_users[ii] += tmp_set
            idxs = list(set(idxs) - tmp_set)

    # NON-IID
    if num_noniid_items != 0:

        num_shards = num_users  # each user has one shard
        per_shards_num_imgs = int(num_noniid_items / num_shards)
        idx_shard = [i for i in range(num_shards)]
        labels = list()
        for ii in range(len(idxs)):
            labels.append(dataset[idxs[ii]][1])
        print(labels)
        # sort labels
        idxs_labels = np.vstack((idxs, labels))
        idxs_labels = idxs_labels[:, idxs_labels[1, :].argsort()]
        # for i in range(len(idxs_labels)):
        #     print('aaaaaaaaaaaaaaaaaaaaaaaaaaa')
        #     print(idxs_labels[i])
        idxs = idxs_labels[0, :]

        # divide and assign
        i = 0
        while idx_shard:
            print(idx_shard)
            rand_idx = np.random.choice(idx_shard, 1, replace=False)
            rand_idx[0] = idx_shard[0]
            # rand_idx.append(idx_shard[0])
            print(rand_idx)
            idx_shard = list(set(idx_shard) - set(rand_idx))
            dict_users[i].extend(idxs[int(rand_idx) * per_shards_num_imgs: (int(rand_idx) + 1) * per_shards_num_imgs])
            i = divmod(i + 1, num_users)[1]

    '''
    for ii in range(num_users):
        tmp = list()
        for jj in range(len(dict_users[ii])):
            tmp.append(dataset[dict_users[ii][jj]][1])
        tmp.sort()
        print(tmp)
    '''
    return dict_users
def dataset_iid(dataset, num_users):
    
    num_items = int(len(dataset)/num_users)
    dict_users, all_idxs = {}, [i for i in range(len(dataset))]
    for i in range(num_users):
        dict_users[i] = set(np.random.choice(all_idxs, num_items, replace = False))
        all_idxs = list(set(all_idxs) - dict_users[i])
    return dict_users    


#=============================================================================
# Train-test split  


#=============================================================================
#                         Data preprocessing
#=============================================================================  
# Data preprocessing: Transformation 
mean = (0.4914, 0.4822, 0.4465)
std = (0.2023, 0.1994, 0.2010)

# 数据预处理和增强
transform_train = transforms.Compose([
    transforms.RandomCrop(32, padding=4),
    transforms.RandomHorizontalFlip(),
    transforms.ToTensor(),
    transforms.Normalize(mean, std),
])

transform_test = transforms.Compose([
    transforms.ToTensor(),
    transforms.Normalize(mean, std),
])
dataset_train = datasets.CIFAR10('./data', train=True, download=True, transform=transform_train)
dataset_test = datasets.CIFAR10('./data', train=False, download=True, transform=transform_test)
 

#-----------------------------------------------
dict_users=cifar_user_dataset(dataset_train,num_users,0.5)
dict_users_test = dataset_iid(dataset_test, num_users)

#====================================================================================================
#                               Server Side Program
#====================================================================================================
def calculate_accuracy(fx, y):
    preds = fx.max(1, keepdim=True)[1]
    correct = preds.eq(y.view_as(preds)).sum()
    acc = 100.00 *correct.float()/preds.shape[0]
    return acc

#=============================================================================
#                    Model definition: ResNet18
#============================================================================= 
# building a ResNet18 Architecture
def conv3x3(in_planes, out_planes, stride=1):
    "3x3 convolution with padding"
    return nn.Conv2d(in_planes, out_planes, kernel_size=3, stride=stride,
                     padding=1, bias=False)


class ResidualBlock(nn.Module):
    def __init__(self, inchannel, outchannel, stride=1):
        super(ResidualBlock, self).__init__()
        self.left = nn.Sequential(
            nn.Conv2d(inchannel, outchannel, kernel_size=3, stride=stride, padding=1, bias=False),
            nn.BatchNorm2d(outchannel),
            nn.ReLU(inplace=True),
            nn.Conv2d(outchannel, outchannel, kernel_size=3, stride=1, padding=1, bias=False),
            nn.BatchNorm2d(outchannel)
        )
        self.shortcut = nn.Sequential()
        if stride != 1 or inchannel != outchannel:
            self.shortcut = nn.Sequential(
                nn.Conv2d(inchannel, outchannel, kernel_size=1, stride=stride, bias=False),
                nn.BatchNorm2d(outchannel)
            )

    def forward(self, x):
        out = self.left(x)
        out += self.shortcut(x)
        out = F.relu(out)
        return out

class ResNet18(nn.Module):
    def __init__(self, ResidualBlock, num_classes=10):
        super(ResNet18, self).__init__()
        self.inchannel = 64
        self.conv1 = nn.Sequential(
            nn.Conv2d(3, 64, kernel_size=3, stride=1, padding=1, bias=False),
            nn.BatchNorm2d(64),
            nn.ReLU(),
        )
        self.layer1 = self.make_layer(ResidualBlock, 64,  2, stride=1)
        self.layer2 = self.make_layer(ResidualBlock, 128, 2, stride=2)
        self.layer3 = self.make_layer(ResidualBlock, 256, 2, stride=2)
        self.layer4 = self.make_layer(ResidualBlock, 512, 2, stride=2)
        self.fc = nn.Linear(512, num_classes)

    def make_layer(self, block, channels, num_blocks, stride):
        strides = [stride] + [1] * (num_blocks - 1)   #strides=[1,1]
        layers = []
        for stride in strides:
            layers.append(block(self.inchannel, channels, stride))
            self.inchannel = channels
        return nn.Sequential(*layers)

    def forward(self, x):
        out = self.conv1(x)
        out = self.layer1(out)
        out = self.layer2(out)
        out = self.layer3(out)
        out = self.layer4(out)
        out = F.avg_pool2d(out, 4)
        out = out.view(out.size(0), -1)
        out = self.fc(out)
        return out



net_glob=ResNet18(ResidualBlock)
if torch.cuda.device_count() > 1:
    print("We use",torch.cuda.device_count(), "GPUs")
    net_glob = nn.DataParallel(net_glob)   # to use the multiple GPUs 

net_glob.to(device)
print(net_glob)      

#===========================================================================================
# Federated averaging: FedAvg
def FedAvg(w):
    w_avg = copy.deepcopy(w[0])
    for k in w_avg.keys():
        for i in range(1, len(w)):
            w_avg[k] += w[i][k]
        w_avg[k] = torch.div(w_avg[k], len(w))
    return w_avg
#====================================================
net_glob.train()
# copy weights
w_glob = net_glob.state_dict()

loss_train_collect = []
acc_train_collect = []
loss_test_collect = []
acc_test_collect = []

for iter in range(epochs):
    w_locals, loss_locals_train, acc_locals_train, loss_locals_test, acc_locals_test = [], [], [], [], []
    m = max(int(frac * num_users), 1)
    idxs_users = np.random.choice(range(num_users), m, replace = False)
    
    # Training/Testing simulation
    for idx in idxs_users: # each client
        local = LocalUpdate(idx, lr, device, dataset_train = dataset_train, dataset_test = dataset_test, idxs = dict_users[idx], idxs_test = dict_users_test[idx])
        # Training ------------------
        w, loss_train, acc_train = local.train(net = copy.deepcopy(net_glob).to(device))
        w_locals.append(copy.deepcopy(w))
        loss_locals_train.append(copy.deepcopy(loss_train))
        acc_locals_train.append(copy.deepcopy(acc_train))
        # Testing -------------------
        loss_test, acc_test = local.evaluate(net = copy.deepcopy(net_glob).to(device))
        loss_locals_test.append(copy.deepcopy(loss_test))
        acc_locals_test.append(copy.deepcopy(acc_test))
        
        
    
    # Federation process
    w_glob = FedAvg(w_locals)
    print("------------------------------------------------")
    print("------ Federation process at Server-Side -------")
    print("------------------------------------------------")
    
    # update global model --- copy weight to net_glob -- distributed the model to all users
    net_glob.load_state_dict(w_glob)
    
    # Train/Test accuracy
    acc_avg_train = sum(acc_locals_train) / len(acc_locals_train)
    acc_train_collect.append(acc_avg_train)
    acc_avg_test = sum(acc_locals_test) / len(acc_locals_test)
    acc_test_collect.append(acc_avg_test)
    
    # Train/Test loss
    loss_avg_train = sum(loss_locals_train) / len(loss_locals_train)
    loss_train_collect.append(loss_avg_train)
    loss_avg_test = sum(loss_locals_test) / len(loss_locals_test)
    loss_test_collect.append(loss_avg_test)
    
    
    print('------------------- SERVER ----------------------------------------------')
    print('Train: Round {:3d}, Avg Accuracy {:.3f} | Avg Loss {:.3f}'.format(iter, acc_avg_train, loss_avg_train))
    print('Test:  Round {:3d}, Avg Accuracy {:.3f} | Avg Loss {:.3f}'.format(iter, acc_avg_test, loss_avg_test))
    print('-------------------------------------------------------------------------')
   

#===================================================================================     

print("Training and Evaluation completed!")    

#===============================================================================
# Save output data to .excel file (we use for comparision plots)
round_process = [i for i in range(1, len(acc_train_collect)+1)]
print(loss_train_collect)
print(loss_test_collect)
print(acc_train_collect)
print(acc_test_collect)
df = DataFrame({'round': round_process,'acc_train':acc_train_collect, 'acc_test':acc_test_collect})     
file_name = program+".xlsx"    
df.to_excel(file_name, sheet_name= "v1_test", index = False)     

#=============================================================================
#                         Program Completed
#============================================================================= 







==> AAAI-SplitFed/code/cl.py <==
#=====================================================
# Centralized (normal) learning: ResNet18 on HAM10000
# Single program
# ====================================================
import os
import torch
import torch.nn.functional as F
from torch import nn
from torchvision import transforms
from torch.utils.data import DataLoader, Dataset
from pandas import DataFrame
from torchvision import datasets, transforms, models

import math
import pandas as pd
from sklearn.model_selection import train_test_split
from PIL import Image
from glob import glob
import random
import numpy as np
import time
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

SEED = 1234
random.seed(SEED)
np.random.seed(SEED)
torch.manual_seed(SEED)
torch.cuda.manual_seed(SEED)
if torch.cuda.is_available():
    torch.backends.cudnn.deterministic = True
    print(torch.cuda.get_device_name(0))    

    
#===================================================================    
program = "cl"
print(f"---------{program}----------")              

device = torch.device('cuda' if torch.cuda.is_available() else 'cpu')
device = torch.device('mps' if torch.backends.mps.is_available() else 'cpu')
#=============================================================================
#                         Data loading 
#=============================================================================    


lesion_type = {
    'nv': 'Melanocytic nevi',
    'mel': 'Melanoma',
    'bkl': 'Benign keratosis-like lesions ',
    'bcc': 'Basal cell carcinoma',
    'akiec': 'Actinic keratoses',
    'vasc': 'Vascular lesions',
    'df': 'Dermatofibroma'
}

# merging both folders of HAM1000 dataset -- part1 and part2 -- into a single directory
imageid_path = {os.path.splitext(os.path.basename(x))[0]: x
                for x in glob(os.path.join("../data", '*', '*.jpg'))}





#==============================================================
# Custom dataset prepration in Pytorch format
class SkinData(Dataset):
    def __init__(self, df, transform = None):
        self.df = df
        self.transform = transform
        
    def __len__(self):
        
        return len(self.df)
    
    def __getitem__(self, index):
        
        X = Image.open(self.df['path'][index]).resize((64, 64))
        y = torch.tensor(int(self.df['target'][index]))
        
        if self.transform:
            X = self.transform(X)
        
        return X, y


#=============================================================================
# Train-test split    



#=============================================================================
#                         Data preprocessing
#=============================================================================  
# Data preprocessing: Transformation 
mean = (0.4914, 0.4822, 0.4465)
std = (0.2023, 0.1994, 0.2010)

# 数据预处理和增强
transform_train = transforms.Compose([
    transforms.RandomCrop(32, padding=4),
    transforms.RandomHorizontalFlip(),
    transforms.ToTensor(),
    transforms.Normalize(mean, std),
])

transform_test = transforms.Compose([
    transforms.ToTensor(),
    transforms.Normalize(mean, std),
])
dataset_train = datasets.CIFAR10('./data', train=True, download=True, transform=transform_train)
dataset_test = datasets.CIFAR10('./data', train=False, download=True, transform=transform_test)

train_iterator = DataLoader(dataset_train, shuffle = True, batch_size = 128)
test_iterator = DataLoader(dataset_test, batch_size = 100)



from torchvision import datasets, transforms, models

for x, y in train_iterator:
    print("shape of x = ", x.shape)
    print(type(x))
    break

#=============================================================================
#                    Model definition: ResNet18
#============================================================================= 

def conv3x3(in_planes, out_planes, stride=1):
    "3x3 convolution with padding"
    return nn.Conv2d(in_planes, out_planes, kernel_size=3, stride=stride,
                     padding=1, bias=False)

class ResidualBlock(nn.Module):
    def __init__(self, inchannel, outchannel, stride=1):
        super(ResidualBlock, self).__init__()
        self.left = nn.Sequential(
            nn.Conv2d(inchannel, outchannel, kernel_size=3, stride=stride, padding=1, bias=False),
            nn.BatchNorm2d(outchannel),
            nn.ReLU(inplace=True),
            nn.Conv2d(outchannel, outchannel, kernel_size=3, stride=1, padding=1, bias=False),
            nn.BatchNorm2d(outchannel)
        )
        self.shortcut = nn.Sequential()
        if stride != 1 or inchannel != outchannel:
            self.shortcut = nn.Sequential(
                nn.Conv2d(inchannel, outchannel, kernel_size=1, stride=stride, bias=False),
                nn.BatchNorm2d(outchannel)
            )

    def forward(self, x):
        out = self.left(x)
        out += self.shortcut(x)
        out = F.relu(out)
        return out

class ResNet18(nn.Module):
    def __init__(self, ResidualBlock, num_classes=10):
        super(ResNet18, self).__init__()
        self.inchannel = 64
        self.conv1 = nn.Sequential(
            nn.Conv2d(3, 64, kernel_size=3, stride=1, padding=1, bias=False),
            nn.BatchNorm2d(64),
            nn.ReLU(),
        )
        self.layer1 = self.make_layer(ResidualBlock, 64,  2, stride=1)
        self.layer2 = self.make_layer(ResidualBlock, 128, 2, stride=2)
        self.layer3 = self.make_layer(ResidualBlock, 256, 2, stride=2)
        self.layer4 = self.make_layer(ResidualBlock, 512, 2, stride=2)
        self.fc = nn.Linear(512, num_classes)

    def make_layer(self, block, channels, num_blocks, stride):
        strides = [stride] + [1] * (num_blocks - 1)   #strides=[1,1]
        layers = []
        for stride in strides:
            layers.append(block(self.inchannel, channels, stride))
            self.inchannel = channels
        return nn.Sequential(*layers)

    def forward(self, x):
        out = self.conv1(x)
        out = self.layer1(out)
        out = self.layer2(out)
        out = self.layer3(out)
        out = self.layer4(out)
        out = F.avg_pool2d(out, 4)
        out = out.view(out.size(0), -1)
        out = self.fc(out)
        return out


       
net_glob=ResNet18(ResidualBlock)

if torch.cuda.device_count() > 1:
    print("We use",torch.cuda.device_count(), "GPUs")
    net_glob = nn.DataParallel(net_glob)   # to use the multiple GPUs 

net_glob.to(device)
print(net_glob)        


#=============================================================================
#                    ML Training and Testing
#============================================================================= 

def calculate_accuracy(fx, y):
    preds = fx.max(1, keepdim=True)[1]
    correct = preds.eq(y.view_as(preds)).sum()
    acc = correct.float()/preds.shape[0]
    return acc

#==========================================================================================================================     
def train(model, device, iterator, optimizer, criterion):
    epoch_loss = 0
    epoch_acc = 0
    model.train()
    ell = len(iterator)
    for (x, y) in iterator:
        
        x = x.to(device)
        y = y.to(device)
        optimizer.zero_grad() # initialize gradients to zero
        
        # ------------- Forward propagation ----------
        fx = model(x)
        loss = criterion(fx, y)
        acc = calculate_accuracy (fx , y)
        
        # -------- Backward propagation -----------
        loss.backward()
        optimizer.step()
        
        epoch_loss += loss.item()
        epoch_acc += acc.item()
    
    return epoch_loss / ell, epoch_acc / ell
        
def evaluate(model, device, iterator, criterion):
    epoch_loss = 0
    epoch_acc = 0
    model.eval()
    ell = len(iterator)
    
    with torch.no_grad():
        for (x,y) in iterator:
            x = x.to(device)
            y = y.to(device)
            optimizer.zero_grad()
            
            fx = model(x)       
            loss = criterion(fx, y)
            acc = calculate_accuracy (fx , y)
            
            epoch_loss += loss.item()
            epoch_acc += acc.item()
        
    return epoch_loss/ell, epoch_acc/ell
 

# =======================================================================================
epochs = 500
LEARNING_RATE = 0.01
criterion = nn.CrossEntropyLoss()
optimizer = torch.optim.SGD(net_glob.parameters(), lr=0.01, momentum=0.9, weight_decay=5e-4)

loss_train_collect = []
loss_test_collect = []
acc_train_collect = []
acc_test_collect = []
        
start_time = time.time()

def prRed(skk): print("\033[91m {}\033[00m" .format(skk))
def prGreen(skk): print("\033[92m {}\033[00m" .format(skk))

for epoch in range(epochs):
    train_loss, train_acc = train(net_glob, device, train_iterator, optimizer, criterion)
    #print(f'Train completed - {epoch} Epoch")
    test_loss, test_acc = evaluate(net_glob, device, test_iterator, criterion)
    #print(f'Test completed - {epoch} Epoch")
    
    loss_train_collect.append(train_loss)
    loss_test_collect.append(test_loss)
    acc_train_collect.append(train_acc)
    acc_test_collect.append(test_acc)
    
    
    prRed(f'Train => Epoch: {epoch} \t Acc: {train_acc*100:05.2f}% \t Loss: {train_loss:.3f}')
    prGreen(f'Test =>               \t Acc: {test_acc*100:05.2f}% \t Loss: {test_loss:.3f}')
  
elapsed = (time.time() - start_time)/60
print(f'Total Training Time: {elapsed:.2f} min')

#===================================================================================     

print("Training and Evaluation completed!")    

#===============================================================================
# Save output data to .excel file (we use for comparision plots)
round_process = [i for i in range(1, len(acc_train_collect)+1)]
print(loss_train_collect)
print(loss_test_collect)
print(acc_train_collect)
print(acc_test_collect)
df = DataFrame({'round': round_process,'acc_train':acc_train_collect, 'acc_test':acc_test_collect})     
file_name = program+".xlsx"    
df.to_excel(file_name, sheet_name= "v1_test", index = False)     

#=============================================================================
#                         Program Completed
#============================================================================= 








    



==> AAAI-SplitFed/code/compare_plot_test0.5.py <==
import matplotlib.pyplot as plt

x=[1,
2,
3,
4,
5,
6,
7,
8,
9,
10,
11,
12,
13,
14,
15,
16,
17,
18,
19,
20,
21,
22,
23,
24,
25,
26,
27,
28,
29,
30,
31,
32,
33,
34,
35,
36,
37,
38,
39,
40,
41,
42,
43,
44,
45,
46,
47,
48,
49,
50,
51,
52,
53,
54,
55,
56,
57,
58,
59,
60,
61,
62,
63,
64,
65,
66,
67,
68,
69,
70,

]

lc2=[9.999999999999998, 80.73999999999998, 86.33, 87.78, 88.19999999999999, 88.71999999999998, 89.37, 89.58, 89.95, 89.91, 90.17000000000002, 90.1, 90.17999999999998, 90.20000000000002, 90.24000000000001, 90.28999999999999, 90.31, 90.44, 90.23999999999998, 90.21, 90.38, 90.36, 90.56, 90.63000000000001, 90.41999999999999, 90.37, 90.47, 90.38000000000001, 90.41, 90.5, 90.55, 90.38000000000001, 90.52, 90.58000000000001, 90.46000000000001, 90.56, 90.56, 90.68999999999998, 90.79999999999998, 90.82000000000001, 90.70000000000002, 90.66, 90.64, 90.74, 90.69999999999999, 90.8, 90.66999999999999, 90.67, 90.75000000000001, 90.76, 90.80000000000001, 90.8, 90.78999999999999, 90.84, 90.82000000000001, 90.78, 90.68, 90.84, 90.82000000000001, 90.78, 90.93, 90.78, 90.77, 90.77, 90.74, 90.61, 90.64999999999999, 90.83000000000001, 90.86, 90.71000000000001]

oldlc2=[16.26,16.26, 78.30999999999999, 85.66, 87.07, 87.52000000000001, 88.42, 89.36, 89.75, 90.03, 90.94000000000001, 90.35, 90.62, 90.84, 91.24, 91.14000000000001, 91.02, 91.16999999999999, 91.27, 91.44, 91.49, 91.71000000000001, 91.41000000000001, 91.72, 91.4, 91.05, 91.47, 91.71999999999998, 91.22999999999999, 91.64000000000001, 91.53999999999999, 91.99, 91.41999999999999, 91.7, 91.72999999999999, 92.09, 91.83, 91.78999999999999, 92.2, 91.73, 91.44, 91.39000000000001, 92.12000000000002, 91.38000000000002, 92.08000000000001, 91.34, 92.08000000000001, 91.53999999999999, 92.07, 91.63000000000001, 91.78999999999999, 91.45, 91.8, 91.7, 91.8, 91.97, 91.97999999999999, 91.89999999999999, 91.72, 92.1, 91.88, 91.83000000000001, 91.95, 91.79000000000002, 91.78, 91.85, 91.76, 92.16999999999999, 92.08000000000001, 91.68]

fl=[9.999999999999998, 59.56999999999999, 81.86, 85.53999999999999, 87.39000000000001, 88.25, 89.05, 89.51999999999998, 90.21000000000001, 90.19999999999997, 90.78999999999999, 90.99, 91.02000000000001, 91.26, 91.43, 91.27, 91.74000000000001, 91.92, 92.1, 92.03999999999999, 91.80000000000001, 92.11999999999999, 92.14, 92.13, 92.13, 92.43, 92.2, 92.32000000000001, 92.50999999999999, 92.36, 92.41999999999999, 92.36999999999999, 92.36, 92.53999999999999, 92.35, 92.49000000000001, 92.46000000000001, 92.72999999999999, 92.62, 92.45000000000002, 92.6, 92.76, 92.61999999999999, 92.6, 92.5, 92.66, 92.53999999999999, 92.47999999999999, 92.65, 92.57000000000001, 92.69999999999999, 92.78, 92.7, 92.65, 92.77999999999999, 92.78999999999999, 92.6, 92.86000000000001, 92.91, 92.85, 92.77000000000001, 92.65, 92.65, 92.52000000000001, 92.77, 92.89000000000001, 92.72, 92.73000000000002, 92.65, 92.76]

cl=[90.44999825954437, 92.26999813318253, 91.85999828577042, 92.88999837636948, 93.0599981546402, 92.59999841451645, 93.20999830961227, 93.29999852180481, 93.84999811649323, 93.81999826431274, 93.92999839782715, 93.99999833106995, 93.96999841928482, 93.71999847888947, 93.70999842882156, 92.65999805927277, 92.96999835968018, 92.97999823093414, 92.9899982213974, 91.98999834060669, 92.55999827384949, 92.52999782562256, 92.25999808311462, 92.829998254776, 93.08999854326248, 93.16999804973602, 92.81999832391739, 92.89999848604202, 92.48999840021133, 92.96999841928482, 92.75999808311462, 92.96999841928482, 92.56999814510345, 92.94999831914902, 92.90999853610992, 92.97999840974808, 92.83999872207642, 92.71999824047089, 92.39999824762344, 92.62999820709229, 92.61999833583832, 92.66999816894531, 92.89999848604202, 92.75999844074249, 92.66999822854996, 92.96999835968018, 92.73999804258347, 92.99999862909317, 93.02999830245972, 92.7699983716011, 92.7599983215332, 92.62999838590622, 92.63999831676483, 92.04999840259552, 92.85999834537506, 92.079998254776, 93.05999809503555, 92.53999829292297, 92.29999840259552, 92.76999843120575, 92.40999829769135, 93.12999850511551, 92.84999823570251, 93.11999779939651, 93.2599983215332, 92.89999842643738, 92.98999816179276, 93.08999818563461, 92.93999814987183, 92.6099984049797]

fig = plt.figure(figsize=(12,10))
# plt.tick_params(labelsize=26)


left, bottom, width, height = 0.2, 0.2, 0.7, 0.7
ax1 = fig.add_axes([left, bottom, width, height])
# ax.figure(figsize=(12,10))
ax1.tick_params(labelsize=40)
# ax1.plot(x, lc1, c='blue', label='Lc=1')
ax1.plot(x, lc2, c='orange', label='MiniBatch-SFL')
# ax1.plot(x, lc3, c='green', label='Lc=3')
ax1.plot(x, oldlc2, c='red', label='SFL-V2')
ax1.plot(x,fl,c='green',label='FL')
ax1.plot(x,cl,c='darkviolet',label='CL')


ax1.legend( loc="lower right",fontsize=35,ncol=2,columnspacing=0.2,labelspacing=0.1)


plt.xlim(xmin=0, xmax=70)
plt.ylim(ymin=0, ymax=100)
#

ax1.set_xlabel("Training Round",fontsize=40)
ax1.set_ylabel('Accuracy',fontsize=40)#横坐标名字
# plt.xlabel('x')
# plt.ylabel('y')
# plt.title('tile inside2')

# plt.show()
plt.savefig('client=10,fmnist_compare0.5.pdf')



==> AAAI-SplitFed/code/compare_plot_test0.8.py <==
import matplotlib.pyplot as plt

x=[1,
2,
3,
4,
5,
6,
7,
8,
9,
10,
11,
12,
13,
14,
15,
16,
17,
18,
19,
20,
21,
22,
23,
24,
25,
26,
27,
28,
29,
30,
31,
32,
33,
34,
35,
36,
37,
38,
39,
40,
41,
42,
43,
44,
45,
46,
47,
48,
49,
50,
51,
52,
53,
54,
55,
56,
57,
58,
59,
60,
61,
62,
63,
64,
65,
66,
67,
68,
69,
70,

]

lc2=[10.720000000000002, 65.01, 78.28, 81.67, 84.4, 85.48, 86.27, 86.25999999999999, 86.76, 87.01, 87.38000000000001, 87.06, 87.33000000000001, 87.15, 87.67999999999999, 87.67, 87.38, 88.15, 87.72, 87.66, 87.63000000000001, 87.66, 87.98, 87.80000000000001, 87.81, 87.93, 87.69, 87.97999999999999, 87.86, 87.99, 87.72999999999999, 87.91999999999999, 87.72999999999999, 88.07000000000001, 87.31000000000002, 87.98, 87.99000000000001, 88.31, 88.13000000000001, 88.05, 87.91, 87.89, 87.79999999999998, 87.87000000000002, 87.51000000000002, 87.93999999999997, 87.97999999999999, 86.69, 87.66999999999999, 87.18999999999998, 88.30999999999999, 87.38000000000001, 87.97999999999999, 86.91, 88.16, 87.63, 88.42, 87.56000000000002, 88.10999999999999, 87.2, 87.84, 87.81000000000002, 88.31, 87.38, 88.41, 87.47999999999999, 88.26, 86.35999999999999, 88.16, 87.86]

oldlc2=[16.2,16.2, 67.03999999999999, 74.85999999999999, 79.34, 80.47, 82.58, 83.35, 83.88000000000001, 84.95000000000002, 85.29999999999998, 85.3, 85.65, 87.00000000000001, 87.16, 87.08999999999999, 87.41, 87.75, 87.56000000000002, 87.28999999999999, 87.41, 87.7, 88.09, 88.55, 88.5, 88.33000000000001, 88.92, 88.67, 88.51, 88.46000000000001, 88.57, 88.12, 88.58000000000001, 88.6, 89.18, 88.67999999999998, 88.82, 88.85999999999999, 89.18, 89.17999999999999, 89.34, 89.1, 89.64, 89.06, 89.38, 89.47000000000001, 89.31, 89.17, 89.94, 89.07000000000001, 89.91, 88.99, 89.97, 89.67, 89.49999999999999, 90.21000000000001, 89.84, 90.01, 89.69999999999999, 89.22, 90.24, 89.83000000000001, 89.85, 90.1, 89.82, 89.36, 89.50000000000001, 89.89999999999999, 89.28, 88.61]

fl=[10.0, 22.240000000000002, 71.09, 78.16, 79.51, 81.98, 82.03, 83.98, 84.48999999999998, 85.71999999999998, 86.24999999999999, 86.22999999999999, 87.27, 87.28, 87.94, 87.60000000000001, 88.66, 88.70000000000002, 88.69, 88.91, 89.01, 89.37, 89.42, 89.67, 89.67, 89.66000000000001, 90.13, 89.72999999999999, 89.96000000000001, 90.13000000000001, 90.39000000000001, 90.6, 90.58000000000001, 90.58000000000001, 90.85, 90.89, 90.74, 90.96000000000001, 90.91, 90.98, 91.14999999999999, 91.09, 91.21, 91.22, 91.22999999999999, 91.4, 91.08, 91.4, 90.99000000000001, 91.28999999999999, 91.22999999999999, 91.08, 91.36, 91.45, 91.30999999999999, 91.36, 91.41, 91.33, 91.52000000000001, 91.6, 91.68, 91.49, 91.33000000000001, 91.57, 91.49999999999999, 91.64, 91.4, 91.65, 91.52, 91.44999999999999]

cl=[90.44999825954437, 92.26999813318253, 91.85999828577042, 92.88999837636948, 93.0599981546402, 92.59999841451645, 93.20999830961227, 93.29999852180481, 93.84999811649323, 93.81999826431274, 93.92999839782715, 93.99999833106995, 93.96999841928482, 93.71999847888947, 93.70999842882156, 92.65999805927277, 92.96999835968018, 92.97999823093414, 92.9899982213974, 91.98999834060669, 92.55999827384949, 92.52999782562256, 92.25999808311462, 92.829998254776, 93.08999854326248, 93.16999804973602, 92.81999832391739, 92.89999848604202, 92.48999840021133, 92.96999841928482, 92.75999808311462, 92.96999841928482, 92.56999814510345, 92.94999831914902, 92.90999853610992, 92.97999840974808, 92.83999872207642, 92.71999824047089, 92.39999824762344, 92.62999820709229, 92.61999833583832, 92.66999816894531, 92.89999848604202, 92.75999844074249, 92.66999822854996, 92.96999835968018, 92.73999804258347, 92.99999862909317, 93.02999830245972, 92.7699983716011, 92.7599983215332, 92.62999838590622, 92.63999831676483, 92.04999840259552, 92.85999834537506, 92.079998254776, 93.05999809503555, 92.53999829292297, 92.29999840259552, 92.76999843120575, 92.40999829769135, 93.12999850511551, 92.84999823570251, 93.11999779939651, 93.2599983215332, 92.89999842643738, 92.98999816179276, 93.08999818563461, 92.93999814987183, 92.6099984049797]

fig = plt.figure(figsize=(12,10))
# plt.tick_params(labelsize=26)


left, bottom, width, height = 0.2, 0.2, 0.7, 0.7
ax1 = fig.add_axes([left, bottom, width, height])
# ax.figure(figsize=(12,10))
ax1.tick_params(labelsize=40)
# ax1.plot(x, lc1, c='blue', label='Lc=1')
ax1.plot(x, lc2, c='orange', label='MiniBatch-SFL')
# ax1.plot(x, lc3, c='green', label='Lc=3')
ax1.plot(x, oldlc2, c='red', label='SFL-V2')
ax1.plot(x,fl,c='green',label='FL')
ax1.plot(x,cl,c='darkviolet',label='CL')


ax1.legend( loc="lower right",fontsize=35,ncol=2,columnspacing=0.2,labelspacing=0.1)


plt.xlim(xmin=0, xmax=70)
plt.ylim(ymin=0, ymax=100)
#

ax1.set_xlabel("Training Round",fontsize=40)
ax1.set_ylabel('Accuracy',fontsize=40)#横坐标名字
# plt.xlabel('x')
# plt.ylabel('y')
# plt.title('tile inside2')

# plt.show()
plt.savefig('client=10,fmnist_compare0.8.pdf')



==> AAAI-SplitFed/code/compare_plot_test0.9.py <==
import matplotlib.pyplot as plt

x=[1,
2,
3,
4,
5,
6,
7,
8,
9,
10,
11,
12,
13,
14,
15,
16,
17,
18,
19,
20,
21,
22,
23,
24,
25,
26,
27,
28,
29,
30,
31,
32,
33,
34,
35,
36,
37,
38,
39,
40,
41,
42,
43,
44,
45,
46,
47,
48,
49,
50,
51,
52,
53,
54,
55,
56,
57,
58,
59,
60,
61,
62,
63,
64,
65,
66,
67,
68,
69,
70,

]

lc2=[9.999999999999998, 31.340000000000003, 64.71, 73.53, 78.06, 78.7, 80.56, 81.46000000000001, 82.79999999999998, 82.08999999999999, 83.09, 83.21000000000001, 82.33, 84.25, 81.73999999999998, 83.67, 83.13000000000001, 83.76, 83.33, 83.42, 82.56, 82.95, 81.83, 81.91999999999999, 82.8, 82.11999999999999, 82.53, 82.98, 81.62, 82.35, 81.78, 82.49999999999999, 81.43, 83.46000000000001, 82.82, 80.88999999999999, 83.14000000000001, 79.89, 82.3, 82.59, 84.44, 83.34, 83.26, 81.63000000000001, 83.97999999999999, 83.61999999999999, 84.13999999999999, 82.46000000000001, 84.58000000000001, 83.37, 85.05000000000001, 83.25, 82.57000000000001, 83.35, 82.66, 82.72999999999999, 83.08, 81.76, 84.89000000000001, 84.19000000000001, 85.21, 83.51, 83.02000000000001, 82.01, 83.06, 83.97, 83.98, 85.76, 84.52000000000001, 85.4]

oldlc2=[15.03,15.030000000000001, 55.739999999999995, 64.66, 68.97000000000001, 72.58000000000001, 74.17, 75.7, 77.19, 78.63000000000001, 78.03999999999999, 76.97, 78.70000000000002, 80.16, 81.10999999999999, 80.24, 81.35999999999999, 82.33, 82.67999999999998, 82.10999999999999, 82.53, 83.28999999999999, 83.91, 82.89, 82.2, 83.33, 84.28999999999999, 84.11999999999999, 85.03999999999999, 84.71, 84.08, 84.63000000000001, 83.0, 84.28999999999999, 85.21000000000001, 85.03, 84.37, 83.6, 84.87999999999998, 84.87, 85.36, 84.85999999999999, 85.50000000000001, 85.35999999999999, 85.52000000000001, 85.25, 85.43, 85.27, 84.77000000000001, 85.75000000000001, 85.65, 85.05, 86.44000000000001, 84.53, 85.05, 84.6, 85.77000000000001, 85.77000000000001, 85.97, 85.45, 86.19, 84.72999999999999, 85.78, 85.43, 85.39000000000001, 85.05999999999999, 86.1, 85.43, 85.88000000000001, 85.92999999999999]

fl=[10.000000000000002, 12.09, 10.209999999999999, 44.53000000000001, 43.42999999999999, 54.760000000000005, 55.65999999999999, 66.16, 58.79, 76.2, 70.43999999999998, 78.59, 73.68, 81.01, 81.54, 81.91, 82.36999999999999, 83.07, 83.17999999999999, 83.53, 84.17, 84.28, 84.44, 85.73000000000002, 85.8, 86.16, 86.86, 86.8, 87.03999999999999, 87.45999999999998, 87.52000000000001, 87.80000000000001, 87.88, 88.08, 88.56, 88.58, 88.59, 89.02, 88.69999999999999, 88.91, 88.72, 89.08000000000001, 89.13999999999999, 88.99000000000001, 88.72, 89.23999999999998, 89.27, 89.19000000000001, 89.06, 89.17, 89.06, 89.3, 89.24999999999999, 89.19, 89.22999999999999, 89.3, 89.11999999999999, 89.52000000000001, 89.39, 89.47999999999999, 89.39, 89.23, 89.6, 89.21000000000001, 89.4, 88.97999999999999, 89.60000000000001, 88.75, 89.49, 88.8]

cl=[90.44999825954437, 92.26999813318253, 91.85999828577042, 92.88999837636948, 93.0599981546402, 92.59999841451645, 93.20999830961227, 93.29999852180481, 93.84999811649323, 93.81999826431274, 93.92999839782715, 93.99999833106995, 93.96999841928482, 93.71999847888947, 93.70999842882156, 92.65999805927277, 92.96999835968018, 92.97999823093414, 92.9899982213974, 91.98999834060669, 92.55999827384949, 92.52999782562256, 92.25999808311462, 92.829998254776, 93.08999854326248, 93.16999804973602, 92.81999832391739, 92.89999848604202, 92.48999840021133, 92.96999841928482, 92.75999808311462, 92.96999841928482, 92.56999814510345, 92.94999831914902, 92.90999853610992, 92.97999840974808, 92.83999872207642, 92.71999824047089, 92.39999824762344, 92.62999820709229, 92.61999833583832, 92.66999816894531, 92.89999848604202, 92.75999844074249, 92.66999822854996, 92.96999835968018, 92.73999804258347, 92.99999862909317, 93.02999830245972, 92.7699983716011, 92.7599983215332, 92.62999838590622, 92.63999831676483, 92.04999840259552, 92.85999834537506, 92.079998254776, 93.05999809503555, 92.53999829292297, 92.29999840259552, 92.76999843120575, 92.40999829769135, 93.12999850511551, 92.84999823570251, 93.11999779939651, 93.2599983215332, 92.89999842643738, 92.98999816179276, 93.08999818563461, 92.93999814987183, 92.6099984049797]

fig = plt.figure(figsize=(12,10))
# plt.tick_params(labelsize=26)


left, bottom, width, height = 0.2, 0.2, 0.7, 0.7
ax1 = fig.add_axes([left, bottom, width, height])
# ax.figure(figsize=(12,10))
ax1.tick_params(labelsize=40)
# ax1.plot(x, lc1, c='blue', label='Lc=1')
ax1.plot(x, lc2, c='orange', label='MiniBatch-SFL')
# ax1.plot(x, lc3, c='green', label='Lc=3')
ax1.plot(x, oldlc2, c='red', label='SFL-V2')
ax1.plot(x,fl,c='green',label='FL')
ax1.plot(x,cl,c='darkviolet',label='CL')


ax1.legend( loc="lower right",fontsize=35,ncol=2,columnspacing=0.2,labelspacing=0.1)


plt.xlim(xmin=0, xmax=70)
plt.ylim(ymin=0, ymax=100)
#

ax1.set_xlabel("Training Round",fontsize=40)
ax1.set_ylabel('Accuracy',fontsize=40)#横坐标名字
# plt.xlabel('x')
# plt.ylabel('y')
# plt.title('tile inside2')

# plt.show()
plt.savefig('client=10,fmnist_compare0.9.pdf')



==> AAAI-SplitFed/code/compare_plot_test0.py <==
import matplotlib.pyplot as plt

x=[1,
2,
3,
4,
5,
6,
7,
8,
9,
10,
11,
12,
13,
14,
15,
16,
17,
18,
19,
20,
21,
22,
23,
24,
25,
26,
27,
28,
29,
30,
31,
32,
33,
34,
35,
36,
37,
38,
39,
40,
41,
42,
43,
44,
45,
46,
47,
48,
49,
50,
51,
52,
53,
54,
55,
56,
57,
58,
59,
60,
61,
62,
63,
64,
65,
66,
67,
68,
69,
70,

]

lc2=[10.91, 85.66, 87.78999999999999, 88.79999999999998, 89.9, 90.16, 90.3, 90.71000000000001, 90.75, 90.91, 90.91999999999999, 91.19, 90.94999999999999, 91.33, 91.23, 91.19, 91.05999999999999, 91.00000000000001, 91.06000000000002, 91.11999999999999, 91.17000000000002, 91.11, 91.08, 91.16, 91.03999999999999, 91.11999999999999, 91.01, 91.01, 91.06, 91.06, 91.07000000000001, 90.96000000000001, 90.95, 90.98, 90.92999999999999, 90.95, 91.0, 90.99000000000001, 90.97, 90.97, 90.97, 90.99000000000001, 91.03, 90.99999999999999, 91.00999999999999, 90.99000000000002, 91.07000000000001, 91.07, 91.02, 90.99999999999999, 91.03, 91.06, 91.01, 91.04, 91.11, 91.08999999999999, 91.08, 91.02, 91.02, 91.02000000000001, 91.02000000000001, 91.01000000000002, 91.02999999999999, 91.03999999999999, 91.05999999999999, 91.02, 91.08000000000001, 91.05, 91.12, 91.13000000000001]

oldlc2=[17.83,17.830000000000002, 84.56, 88.67000000000002, 89.11999999999999, 90.00000000000001, 90.57, 91.24999999999999, 90.92999999999999, 91.4, 91.24000000000001, 91.81, 91.6, 92.33, 92.05000000000001, 91.65, 91.80999999999999, 92.59, 91.99, 92.36999999999999, 92.56, 92.59, 92.52, 92.77000000000001, 92.91, 92.72, 92.85, 92.77000000000001, 93.06000000000002, 92.99, 92.89, 93.03999999999999, 92.96000000000001, 92.91, 92.80000000000001, 93.00999999999998, 93.0, 92.98, 92.91000000000001, 93.05999999999999, 93.01, 92.92999999999998, 93.11000000000001, 92.98, 92.96, 93.15, 92.86, 93.16, 92.91000000000001, 93.07, 93.06, 93.01, 92.92, 93.09, 92.94000000000001, 93.06, 93.09, 92.99000000000001, 93.03, 93.18, 93.17999999999999, 93.06, 93.06, 93.16000000000001, 93.11000000000001, 92.97, 93.15, 92.93, 93.13999999999999, 93.12]

fl=[10.0, 74.26, 85.84, 87.98, 89.31999999999998, 89.75000000000001, 90.47999999999999, 90.77, 91.22999999999999, 91.37, 91.64, 92.02000000000001, 91.57000000000001, 92.3, 92.50000000000001, 92.63000000000001, 92.46999999999998, 92.28, 92.41, 92.75, 92.75, 92.66, 92.65, 92.74, 92.73, 92.79, 92.71000000000001, 92.69000000000001, 92.83999999999999, 92.80000000000001, 93.0, 92.88000000000001, 92.91, 92.96, 92.85999999999999, 92.89999999999999, 92.86999999999999, 92.92, 92.92000000000002, 92.94999999999999, 92.87999999999998, 92.86999999999999, 92.85, 92.95000000000002, 92.88, 92.82000000000001, 92.84, 92.83000000000001, 92.77, 92.79999999999998, 92.80999999999997, 92.77999999999999, 92.77000000000001, 92.74, 92.82000000000001, 92.75999999999999, 92.73999999999998, 92.75, 92.78999999999999, 92.72999999999999, 92.74999999999999, 92.78999999999999, 92.82000000000001, 92.78, 92.77000000000001, 92.78, 92.78, 92.79, 92.79, 92.75]

cl=[90.44999825954437, 92.26999813318253, 91.85999828577042, 92.88999837636948, 93.0599981546402, 92.59999841451645, 93.20999830961227, 93.29999852180481, 93.84999811649323, 93.81999826431274, 93.92999839782715, 93.99999833106995, 93.96999841928482, 93.71999847888947, 93.70999842882156, 92.65999805927277, 92.96999835968018, 92.97999823093414, 92.9899982213974, 91.98999834060669, 92.55999827384949, 92.52999782562256, 92.25999808311462, 92.829998254776, 93.08999854326248, 93.16999804973602, 92.81999832391739, 92.89999848604202, 92.48999840021133, 92.96999841928482, 92.75999808311462, 92.96999841928482, 92.56999814510345, 92.94999831914902, 92.90999853610992, 92.97999840974808, 92.83999872207642, 92.71999824047089, 92.39999824762344, 92.62999820709229, 92.61999833583832, 92.66999816894531, 92.89999848604202, 92.75999844074249, 92.66999822854996, 92.96999835968018, 92.73999804258347, 92.99999862909317, 93.02999830245972, 92.7699983716011, 92.7599983215332, 92.62999838590622, 92.63999831676483, 92.04999840259552, 92.85999834537506, 92.079998254776, 93.05999809503555, 92.53999829292297, 92.29999840259552, 92.76999843120575, 92.40999829769135, 93.12999850511551, 92.84999823570251, 93.11999779939651, 93.2599983215332, 92.89999842643738, 92.98999816179276, 93.08999818563461, 92.93999814987183, 92.6099984049797]

fig = plt.figure(figsize=(12,10))
# plt.tick_params(labelsize=26)


left, bottom, width, height = 0.2, 0.2, 0.7, 0.7
ax1 = fig.add_axes([left, bottom, width, height])
# ax.figure(figsize=(12,10))
ax1.tick_params(labelsize=40)
# ax1.plot(x, lc1, c='blue', label='Lc=1')
ax1.plot(x, lc2, c='orange', label='MiniBatch-SFL')
# ax1.plot(x, lc3, c='green', label='Lc=3')
ax1.plot(x, oldlc2, c='red', label='SFL-V2')
ax1.plot(x,fl,c='green',label='FL')
ax1.plot(x,cl,c='darkviolet',label='CL')


ax1.legend( loc="lower right",fontsize=35,ncol=2,columnspacing=0.2,labelspacing=0.1)


plt.xlim(xmin=0, xmax=70)
plt.ylim(ymin=0, ymax=100)
#

ax1.set_xlabel("Training Round",fontsize=40)
ax1.set_ylabel('Accuracy',fontsize=40)#横坐标名字
# plt.xlabel('x')
# plt.ylabel('y')
# plt.title('tile inside2')

# plt.show()
plt.savefig('client=10,fmnist_compare0.pdf')



==> AAAI-SplitFed/code/new1.py <==
# =============================================================================
# SplitfedV2 (SFLV2) learning: ResNet18 on HAM10000
# HAM10000 dataset: Tschandl, P.: The HAM10000 dataset, a large collection of multi-source dermatoscopic images of common pigmented skin lesions (2018), doi:10.7910/DVN/DBW86T

# We have three versions of our implementations
# Version1: without using socket and no DP+PixelDP
# Version2: with using socket but no DP+PixelDP
# Version3: without using socket but with DP+PixelDP

# This program is Version1: Single program simulation
# ==============================================================================

import torch
from torch import nn
from torchvision import transforms
from torch.utils.data import DataLoader, Dataset
import torch.nn.functional as F
import math
import os.path
from torchvision import datasets, transforms, models
import pandas as pd
from sklearn.model_selection import train_test_split
from PIL import Image
from glob import glob
from pandas import DataFrame
import random
import numpy as np
import os
import time
import matplotlib

matplotlib.use('Agg')
import matplotlib.pyplot as plt
import copy

# SEED = 1234
# random.seed(SEED)
# np.random.seed(SEED)
# torch.manual_seed(SEED)
# torch.cuda.manual_seed(SEED)
if torch.cuda.is_available():
    torch.backends.cudnn.deterministic = True
    print(torch.cuda.get_device_name(0))

# ===================================================================
program = "1"
print(f"---------{program}----------")  # this is to identify the program in the slurm outputs files

device = torch.device('cuda' if torch.cuda.is_available() else 'cpu')
#device = torch.device('mps' if torch.backends.mps.is_available() else 'cpu')


# To print in color -------test/train of the client side
def prRed(skk): print("\033[91m {}\033[00m".format(skk))


def prGreen(skk): print("\033[92m {}\033[00m".format(skk))


# ===================================================================
# No. of users
num_users = 10
epochs = 70
frac = 1  # participation of clients; if 1 then 100% clients participate in SFLV2
lr = 0.01


# =====================================================================================================
#                           Client-side Model definition
# =====================================================================================================
# Model at client side
class ResidualBlock(nn.Module):
    def __init__(self, inchannel, outchannel, stride=1):
        super(ResidualBlock, self).__init__()
        self.left = nn.Sequential(
            nn.Conv2d(inchannel, outchannel, kernel_size=3, stride=stride, padding=1, bias=False),
            nn.BatchNorm2d(outchannel),
            nn.ReLU(inplace=True),
            nn.Conv2d(outchannel, outchannel, kernel_size=3, stride=1, padding=1, bias=False),
            nn.BatchNorm2d(outchannel)
        )
        self.shortcut = nn.Sequential()
        if stride != 1 or inchannel != outchannel:
            self.shortcut = nn.Sequential(
                nn.Conv2d(inchannel, outchannel, kernel_size=1, stride=stride, bias=False),
                nn.BatchNorm2d(outchannel)
            )

    def forward(self, x):
        out = self.left(x)
        out += self.shortcut(x)
        out = F.relu(out)
        return out

class ResNet18_client_side(nn.Module):
    def __init__(self, ResidualBlock, num_classes=10):
        super(ResNet18_client_side, self).__init__()
        self.inchannel = 64
        self.conv1 = nn.Sequential(
            nn.Conv2d(1, 64, kernel_size=3, stride=1, padding=1, bias=False),
            nn.BatchNorm2d(64),
            nn.ReLU(),
        )
        self.layer1 = self.make_layer(ResidualBlock, 64,  2, stride=1)
        self.layer2 = self.make_layer(ResidualBlock, 128, 2, stride=2)
        self.layer3 = self.make_layer(ResidualBlock, 256, 2, stride=2)
        self.layer4 = self.make_layer(ResidualBlock, 512, 2, stride=2)
        self.fc = nn.Linear(512, num_classes)

    def make_layer(self, block, channels, num_blocks, stride):
        strides = [stride] + [1] * (num_blocks - 1)   #strides=[1,1]
        layers = []
        for stride in strides:
            layers.append(block(self.inchannel, channels, stride))
            self.inchannel = channels
        return nn.Sequential(*layers)

    def forward(self, x):
        out = self.conv1(x)
        out = self.layer1(out)
        #out = self.layer2(out)
        #out = self.layer3(out)
        #out = self.layer4(out)
        #out = F.avg_pool2d(out, 4)
        #out = out.view(out.size(0), -1)
        #out = self.fc(out)
        return out


net_glob_client = ResNet18_client_side(ResidualBlock)
if torch.cuda.device_count() > 1:
    print("We use", torch.cuda.device_count(), "GPUs")
    net_glob_client = nn.DataParallel(
        net_glob_client)  # to use the multiple GPUs; later we can change this to CPUs only

net_glob_client.to(device)
print(net_glob_client)


# =====================================================================================================
#                           Server-side Model definition
# =====================================================================================================
# Model at server side



class ResNet18_server_side(nn.Module):
    def __init__(self, ResidualBlock, num_classes=10):
        super(ResNet18_server_side, self).__init__()
        self.inchannel = 64
        self.conv1 = nn.Sequential(
            nn.Conv2d(1, 64, kernel_size=3, stride=1, padding=1, bias=False),
            nn.BatchNorm2d(64),
            nn.ReLU(),
        )
        self.layer1 = self.make_layer(ResidualBlock, 64,  2, stride=1)
        self.layer2 = self.make_layer(ResidualBlock, 128, 2, stride=2)
        self.layer3 = self.make_layer(ResidualBlock, 256, 2, stride=2)
        self.layer4 = self.make_layer(ResidualBlock, 512, 2, stride=2)
        self.fc = nn.Linear(512, num_classes)

    def make_layer(self, block, channels, num_blocks, stride):
        strides = [stride] + [1] * (num_blocks - 1)   #strides=[1,1]
        layers = []
        for stride in strides:
            layers.append(block(self.inchannel, channels, stride))
            self.inchannel = channels
        return nn.Sequential(*layers)

    def forward(self, x):
        #out = self.conv1(x)
        #out = self.layer1(out)
        out = self.layer2(x)
        out = self.layer3(out)
        out = self.layer4(out)
        out = F.avg_pool2d(out, 4)
        out = out.view(out.size(0), -1)
        out = self.fc(out)
        return out


net_glob_server = ResNet18_server_side(ResidualBlock)  # 7 is my numbr of classes
if torch.cuda.device_count() > 1:
    print("We use", torch.cuda.device_count(), "GPUs")
    net_glob_server = nn.DataParallel(net_glob_server)  # to use the multiple GPUs

net_glob_server.to(device)
print(net_glob_server)

# ===================================================================================
# For Server Side Loss and Accuracy
loss_train_collect = []
acc_train_collect = []
loss_test_collect = []
acc_test_collect = []
batch_acc_train = []
batch_loss_train = []
batch_acc_test = []
batch_loss_test = []
run_time=[]

criterion = nn.CrossEntropyLoss()
count1 = 0
count2 = 0


# ====================================================================================================
#                                  Server Side Programs
# ====================================================================================================
# Federated averaging: FedAvg
def FedAvg(w):
    w_avg = copy.deepcopy(w[0])
    for k in w_avg.keys():
        for i in range(1, len(w)):
            w_avg[k] += w[i][k]
        w_avg[k] = torch.div(w_avg[k], len(w))
    return w_avg


def calculate_accuracy(fx, y):
    preds = fx.max(1, keepdim=True)[1]
    correct = preds.eq(y.view_as(preds)).sum()
    acc = 100.00 * correct.float() / preds.shape[0]
    return acc


# to print train - test together in each round-- these are made global
acc_avg_all_user_train = 0
loss_avg_all_user_train = 0
loss_train_collect_user = []
acc_train_collect_user = []
loss_test_collect_user = []
acc_test_collect_user = []
train_check=False
test_check=False
# client idx collector
idx_collect = []
l_epoch_check = False
fed_check = False
server_clone888=[]
server_temp888=[]



# Server-side function associated with Training
def train_server(fx_client, y, l_epoch_count, l_epoch, idx, len_batch):
    global net_glob_server, criterion, device, batch_acc_train, batch_loss_train, l_epoch_check, fed_check
    global loss_train_collect, acc_train_collect, count1, acc_avg_all_user_train, loss_avg_all_user_train, idx_collect
    global loss_train_collect_user, acc_train_collect_user, lr, server_clone888,train_check,test_check,server_temp888

    train_net_local888 = copy.deepcopy(net_glob_server).to(device)
    train_net_local888.train()
    optimizer_server = torch.optim.SGD(train_net_local888.parameters(), lr=0.01, momentum=0.9, weight_decay=5e-4)
    # optimizer = optim.SGD(resnet18.parameters(), lr=0.01, momentum=0.9, weight_decay=5e-4)
    # train and update
    optimizer_server.zero_grad()

    fx_client = fx_client.to(device)
    y = y.to(device)

    # ---------forward prop-------------
    fx_server = train_net_local888(fx_client)

    # calculate loss
    loss = criterion(fx_server, y)
    # calculate accuracy
    acc = calculate_accuracy(fx_server, y)

    # --------backward prop--------------
    loss.backward()
    dfx_client = fx_client.grad.clone().detach()
    optimizer_server.step()

    batch_loss_train.append(loss.item())
    batch_acc_train.append(acc.item())
    server_clone888.append(copy.deepcopy(train_net_local888.state_dict()))
    server_temp888 = []
    server_temp888.append(copy.deepcopy(train_net_local888.state_dict()))

    # server-side model net_glob_server is global so it is updated automatically in each pass to this function

    # count1: to track the completion of the local batch associated with one client
    count1 += 1
    if count1 == 10:
        w_glob_server888 = FedAvg(server_clone888)
        server_clone888=[]
        # Update client-side global model
        net_glob_server.load_state_dict(w_glob_server888)
        acc_avg_train = sum(batch_acc_train) / len(batch_acc_train)  # it has accuracy for one batch
        loss_avg_train = sum(batch_loss_train) / len(batch_loss_train)

        batch_acc_train = []
        batch_loss_train = []
        count1 = 0

        # prRed('Client{} Train => Local Epoch: {} \tAcc: {:.3f} \tLoss: {:.4f}'.format(idx, l_epoch_count, acc_avg_train,
        #                                                                               loss_avg_train))

        # If one local epoch is completed, after this a new client will come
        print(l_epoch)
        if True:

            l_epoch_check = True  # to evaluate_server function - to check local epoch has completed or not

            # we store the last accuracy in the last batch of the epoch and it is not the average of all local epochs
            # this is because we work on the last trained model and its accuracy (not earlier cases)

            # print("accuracy = ", acc_avg_train)
            acc_avg_train_all = acc_avg_train
            loss_avg_train_all = loss_avg_train

            # accumulate accuracy and loss for each new user
            loss_train_collect_user.append(loss_avg_train_all)
            acc_train_collect_user.append(acc_avg_train_all)

            # collect the id of each new user
            if idx not in idx_collect:
                idx_collect.append(idx)
                # print(idx_collect)

        # This is to check if all users are served for one round --------------------
        if train_check:
            train_check=False
            #test_check = True  # to evaluate_server function  - to check fed check has hitted
            # all users served for one round ------------------------- output print and update is done in evaluate_server()
            # for nicer display

            idx_collect = []

            acc_avg_all_user_train = sum(acc_train_collect_user) / len(acc_train_collect_user)
            loss_avg_all_user_train = sum(loss_train_collect_user) / len(loss_train_collect_user)

            loss_train_collect.append(loss_avg_all_user_train)
            acc_train_collect.append(acc_avg_all_user_train)

            acc_train_collect_user = []
            loss_train_collect_user = []

    # send gradients to the client
    return dfx_client


# Server-side functions associated with Testing
def evaluate_server(fx_client, y, idx, len_batch, ell):
    global net_glob_server, criterion, batch_acc_test, batch_loss_test
    global loss_test_collect, acc_test_collect, count2, num_users, acc_avg_train_all, loss_avg_train_all, l_epoch_check, fed_check
    global loss_test_collect_user, acc_test_collect_user, acc_avg_all_user_train, loss_avg_all_user_train,test_check

    net_glob_server.eval()

    with torch.no_grad():
        fx_client = fx_client.to(device)
        y = y.to(device)
        # ---------forward prop-------------
        fx_server = net_glob_server(fx_client)

        # calculate loss
        loss = criterion(fx_server, y)
        # calculate accuracy
        acc = calculate_accuracy(fx_server, y)

        batch_loss_test.append(loss.item())
        batch_acc_test.append(acc.item())

        count2 += 1
        if count2 == len_batch:
            acc_avg_test = sum(batch_acc_test) / len(batch_acc_test)
            loss_avg_test = sum(batch_loss_test) / len(batch_loss_test)

            batch_acc_test = []
            batch_loss_test = []
            count2 = 0

            # prGreen('Client{} Test =>                   \tAcc: {:.3f} \tLoss: {:.4f}'.format(idx, acc_avg_test,
            #                                                                                  loss_avg_test))

            # if a local epoch is completed
            if True:
                l_epoch_check = False

                # Store the last accuracy and loss
                acc_avg_test_all = acc_avg_test
                loss_avg_test_all = loss_avg_test

                loss_test_collect_user.append(loss_avg_test_all)
                acc_test_collect_user.append(acc_avg_test_all)

            # if all users are served for one round ----------
            if test_check:
                test_check = False

                acc_avg_all_user = sum(acc_test_collect_user) / len(acc_test_collect_user)
                loss_avg_all_user = sum(loss_test_collect_user) / len(loss_test_collect_user)

                loss_test_collect.append(loss_avg_all_user)
                acc_test_collect.append(acc_avg_all_user)
                acc_test_collect_user = []
                loss_test_collect_user = []

                print("====================== SERVER V1==========================")
                print(' Train: Round {:3d}, Avg Accuracy {:.3f} | Avg Loss {:.3f}'.format(ell, acc_avg_all_user_train,
                                                                                          loss_avg_all_user_train))
                print(' Test: Round {:3d}, Avg Accuracy {:.3f} | Avg Loss {:.3f}'.format(ell, acc_avg_all_user,
                                                                                         loss_avg_all_user))
                print("==========================================================")

    return


# ==============================================================================================================
#                                       Clients Side Program
# ==============================================================================================================
class DatasetSplit(Dataset):
    def __init__(self, dataset, idxs):
        self.dataset = dataset
        self.idxs = list(idxs)

    def __len__(self):
        return len(self.idxs)

    def __getitem__(self, item):
        image, label = self.dataset[self.idxs[item]]
        return image, label


# Client-side functions associated with Training and Testing
class Client(object):
    def __init__(self, idx, lr, device, dataset_train=None, dataset_test=None, idxs=None,
                 idxs_test=None):
        self.idx = idx
        self.device = device
        self.lr = lr
        self.local_ep = 1
        # self.selected_clients = []
        self.ldr_train = DataLoader(DatasetSplit(dataset_train, idxs), batch_size=128, shuffle=True)
        self.ldr_test = DataLoader(DatasetSplit(dataset_test, idxs_test), batch_size=100, shuffle=True)

    def train(self, net,batch_idx, images, labels):
        net.train()
        optimizer_client = torch.optim.SGD(net.parameters(), lr=0.01, momentum=0.9, weight_decay=5e-4)


        images, labels = images.to(self.device), labels.to(self.device)
        optimizer_client.zero_grad()
        # ---------forward prop-------------
        fx = net(images)
        client_fx = fx.clone().detach().requires_grad_(True)

        # Sending activations to server and receiving gradients from server
        dfx = train_server(client_fx, labels, iter, self.local_ep, self.idx, 1)

        # --------backward prop -------------
        fx.backward(dfx)
        optimizer_client.step()

            # prRed('Client{} Train => Epoch: {}'.format(self.idx, ell))

        return net.state_dict()

    def evaluate(self, net, ell):
        net.eval()

        with torch.no_grad():
            len_batch = len(self.ldr_test)
            for batch_idx, (images, labels) in enumerate(self.ldr_test):
                images, labels = images.to(self.device), labels.to(self.device)
                # ---------forward prop-------------
                fx = net(images)

                # Sending activations to server
                evaluate_server(fx, labels, self.idx, len_batch, ell)

            # prRed('Client{} Test => Epoch: {}'.format(self.idx, ell))

        return

    # =====================================================================================================


# dataset_iid() will create a dictionary to collect the indices of the data samples randomly for each client
# IID HAM10000 datasets will be created based on this
def mnist_user_dataset(dataset, num_users, noniid_fraction):
    """
    Sample a 'fraction' of non-I.I.D client data from MNIST dataset
    :param dataset:
    :param num_users:
    :param fraction:
    :return:
    """

    # initialization
    total_items = len(dataset)
    num_noniid_items = len(dataset) * noniid_fraction
    num_iid_items = total_items - num_noniid_items
    dict_users = list()
    for ii in range(num_users):
        dict_users.append(list())
    idxs = [i for i in range(len(dataset))]

    # IID
    if num_iid_items != 0:
        per_user_iid_items = int(num_iid_items / num_users)
        for ii in range(num_users):
            tmp_set = set(np.random.choice(idxs, per_user_iid_items, replace=False))
            dict_users[ii] += tmp_set
            idxs = list(set(idxs) - tmp_set)

    # NON-IID
    if num_noniid_items != 0:

        num_shards = num_users  # each user has one shard
        per_shards_num_imgs = int(num_noniid_items / num_shards)
        idx_shard = [i for i in range(num_shards)]
        labels = dataset.train_labels[idxs].numpy()

        # sort labels
        idxs_labels = np.vstack((idxs, labels))
        idxs_labels = idxs_labels[:, idxs_labels[1,:].argsort()]
        idxs = idxs_labels[0, :]

        # divide and assign
        i = 0
        while idx_shard:
            rand_idx = np.random.choice(idx_shard, 1, replace=False)
            idx_shard = list(set(idx_shard) - set(rand_idx))
            dict_users[i].extend(idxs[int(rand_idx) * per_shards_num_imgs: (int(rand_idx) + 1) * per_shards_num_imgs])
            i = divmod(i + 1, num_users)[1]

    return dict_users


def dataset_iid(dataset, num_users):
    num_items = int(len(dataset) / num_users)
    dict_users, all_idxs = {}, [i for i in range(len(dataset))]
    for i in range(num_users):
        dict_users[i] = set(np.random.choice(all_idxs, num_items, replace=False))
        all_idxs = list(set(all_idxs) - dict_users[i])
    return dict_users


# =============================================================================
#                         Data loading
# =============================================================================
# df = pd.read_csv('data/HAM10000_metadata.csv')
# print(df.head())


lesion_type = {
    'nv': 'Melanocytic nevi',
    'mel': 'Melanoma',
    'bkl': 'Benign keratosis-like lesions ',
    'bcc': 'Basal cell carcinoma',
    'akiec': 'Actinic keratoses',
    'vasc': 'Vascular lesions',
    'df': 'Dermatofibroma'
}

# merging both folders of HAM1000 dataset -- part1 and part2 -- into a single directory
imageid_path = {os.path.splitext(os.path.basename(x))[0]: x
                for x in glob(os.path.join("data", '*', '*.jpg'))}



# =============================================================================
#                         Data preprocessing
# =============================================================================

mean = (0.4914, 0.4822, 0.4465)
std = (0.2023, 0.1994, 0.2010)

# 数据预处理和增强
transform_train = transforms.Compose([
    transforms.RandomCrop(32, padding=4),
    transforms.RandomHorizontalFlip(),
    transforms.ToTensor(),
    transforms.Normalize(mean, std),
])

transform_test = transforms.Compose([
    transforms.ToTensor(),
    transforms.Normalize(mean, std),
])
trans_mnist = transforms.Compose([transforms.ToTensor(), transforms.Normalize((0.1307,), (0.3081,))])
dataset_train = datasets.FashionMNIST('../data2/fmnist/', train=True, download=True, transform=trans_mnist)
dataset_test = datasets.FashionMNIST('../data2/fmnist/', train=False, download=True, transform=trans_mnist)
# dataset_train = SkinData(train, transform = train_transforms)
# dataset_test = SkinData(test, transform = test_transforms)

# ----------------------------------------------------------------
# dict_users = dataset_iid(dataset_train, num_users)
# dict_users_test = dataset_iid(dataset_test, num_users)
dict_users = mnist_user_dataset(dataset_train, num_users, 0)
#dict_users_test=cifar_user_dataset(dataset_test,num_users,0.9)
dict_users_test = dataset_iid(dataset_test, num_users)

# ------------ Training And Testing -----------------
net_glob_client.train()
# copy weights
w_glob_client = net_glob_client.state_dict()

# Federation takes place after certain local epochs in train() client-side
# this epoch is global epoch, also known as rounds
for iter in range(epochs):
    m = max(int(frac * num_users), 1)
    idxs_users = np.random.choice(range(num_users), m, replace=False)
    w_locals_client = []
    clients=[]
    nets=[]
    batch_idxs=[]
    imageses=[]
    labelss=[]
    for idx in idxs_users:
        clients.append(Client(idx, lr, device, dataset_train=dataset_train, dataset_test=dataset_test,
                              idxs=dict_users[idx], idxs_test=dict_users_test[idx]))
        nets.append(copy.deepcopy(net_glob_client).to(device))
        batch_idxs.append([])
        imageses.append([])
        labelss.append([])
        for batch_idx, (images, labels) in enumerate(DataLoader(DatasetSplit(dataset_train, dict_users[idx]), batch_size=128, shuffle=True)):
            batch_idxs[-1].append(batch_idx)
            imageses[-1].append(images)
            labelss[-1].append(labels)
    # print(len(batch_idxs[0]))
    # print(net_glob_client.state_dict()['conv1.weight'])
    # print(net_glob_client.state_dict()['conv2.weight'])
    # print(net_glob_client.state_dict()['fc.weight'])

    for i in range(len(clients)):
        #w_locals_client.append(copy.deepcopy(nets[i].state_dict()))
        if i ==len(clients)-1:
            test_check = True
        clients[i].evaluate(net=copy.deepcopy(nets[i]).to(device), ell=iter)
    for uy in range(0,5):
        for j in range(len(batch_idxs[0])):
            if uy==4 and j==len(batch_idxs[0])-1:
                train_check=True
            for i in range(len(clients)):
                clients[i].train(nets[i],batch_idxs[i][j],imageses[i][j],labelss[i][j])

                # print(len(server_clone888))

    for i in range(len(clients)):
        w_locals_client.append(copy.deepcopy(nets[i].state_dict()))
    print("------------------------------------------------------------")
    print("------ Fed Server: Federation process at Client-Side -------")
    print("------------------------------------------------------------")
    w_glob_client = FedAvg(w_locals_client)

    # Update client-side global model
    net_glob_client.load_state_dict(w_glob_client)

    run_time.append(time.time())
# ===================================================================================

print("Training and Evaluation completed!")

# ===============================================================================
# Save output data to .excel file (we use for comparision plots)
round_process = [i for i in range(1, len(acc_train_collect) + 1)]
print(loss_train_collect)
print(loss_test_collect)
print(acc_train_collect)
print(acc_test_collect)
df = DataFrame({'round': round_process, 'acc_train': acc_train_collect, 'acc_test': acc_test_collect,'time':run_time,'loss_train':loss_train_collect,'loss_test':loss_test_collect})
file_name = program + ".xlsx"
df.to_excel(file_name, sheet_name="v1_test", index=False)



==> AAAI-SplitFed/code/new2.py <==
# =============================================================================
# SplitfedV2 (SFLV2) learning: ResNet18 on HAM10000
# HAM10000 dataset: Tschandl, P.: The HAM10000 dataset, a large collection of multi-source dermatoscopic images of common pigmented skin lesions (2018), doi:10.7910/DVN/DBW86T

# We have three versions of our implementations
# Version1: without using socket and no DP+PixelDP
# Version2: with using socket but no DP+PixelDP
# Version3: without using socket but with DP+PixelDP

# This program is Version1: Single program simulation
# ==============================================================================

import torch
from torch import nn
from torchvision import transforms
from torch.utils.data import DataLoader, Dataset
import torch.nn.functional as F
import math
import os.path
from torchvision import datasets, transforms, models
import pandas as pd
from sklearn.model_selection import train_test_split
from PIL import Image
from glob import glob
from pandas import DataFrame
import random
import numpy as np
import os
import time
import matplotlib

matplotlib.use('Agg')
import matplotlib.pyplot as plt
import copy

# SEED = 1234
# random.seed(SEED)
# np.random.seed(SEED)
# torch.manual_seed(SEED)
# torch.cuda.manual_seed(SEED)
if torch.cuda.is_available():
    torch.backends.cudnn.deterministic = True
    print(torch.cuda.get_device_name(0))

# ===================================================================
program = "2"
print(f"---------{program}----------")  # this is to identify the program in the slurm outputs files

device = torch.device('cuda' if torch.cuda.is_available() else 'cpu')
#device = torch.device('mps' if torch.backends.mps.is_available() else 'cpu')


# To print in color -------test/train of the client side
def prRed(skk): print("\033[91m {}\033[00m".format(skk))


def prGreen(skk): print("\033[92m {}\033[00m".format(skk))


# ===================================================================
# No. of users
num_users = 10
epochs = 70
frac = 1  # participation of clients; if 1 then 100% clients participate in SFLV2
lr = 0.01


# =====================================================================================================
#                           Client-side Model definition
# =====================================================================================================
# Model at client side
class ResidualBlock(nn.Module):
    def __init__(self, inchannel, outchannel, stride=1):
        super(ResidualBlock, self).__init__()
        self.left = nn.Sequential(
            nn.Conv2d(inchannel, outchannel, kernel_size=3, stride=stride, padding=1, bias=False),
            nn.BatchNorm2d(outchannel),
            nn.ReLU(inplace=True),
            nn.Conv2d(outchannel, outchannel, kernel_size=3, stride=1, padding=1, bias=False),
            nn.BatchNorm2d(outchannel)
        )
        self.shortcut = nn.Sequential()
        if stride != 1 or inchannel != outchannel:
            self.shortcut = nn.Sequential(
                nn.Conv2d(inchannel, outchannel, kernel_size=1, stride=stride, bias=False),
                nn.BatchNorm2d(outchannel)
            )

    def forward(self, x):
        out = self.left(x)
        out += self.shortcut(x)
        out = F.relu(out)
        return out

class ResNet18_client_side(nn.Module):
    def __init__(self, ResidualBlock, num_classes=10):
        super(ResNet18_client_side, self).__init__()
        self.inchannel = 64
        self.conv1 = nn.Sequential(
            nn.Conv2d(1, 64, kernel_size=3, stride=1, padding=1, bias=False),
            nn.BatchNorm2d(64),
            nn.ReLU(),
        )
        self.layer1 = self.make_layer(ResidualBlock, 64,  2, stride=1)
        self.layer2 = self.make_layer(ResidualBlock, 128, 2, stride=2)
        self.layer3 = self.make_layer(ResidualBlock, 256, 2, stride=2)
        self.layer4 = self.make_layer(ResidualBlock, 512, 2, stride=2)
        self.fc = nn.Linear(512, num_classes)

    def make_layer(self, block, channels, num_blocks, stride):
        strides = [stride] + [1] * (num_blocks - 1)   #strides=[1,1]
        layers = []
        for stride in strides:
            layers.append(block(self.inchannel, channels, stride))
            self.inchannel = channels
        return nn.Sequential(*layers)

    def forward(self, x):
        out = self.conv1(x)
        out = self.layer1(out)
        out = self.layer2(out)
        #out = self.layer3(out)
        #out = self.layer4(out)
        #out = F.avg_pool2d(out, 4)
        #out = out.view(out.size(0), -1)
        #out = self.fc(out)
        return out


net_glob_client = ResNet18_client_side(ResidualBlock)
if torch.cuda.device_count() > 1:
    print("We use", torch.cuda.device_count(), "GPUs")
    net_glob_client = nn.DataParallel(
        net_glob_client)  # to use the multiple GPUs; later we can change this to CPUs only

net_glob_client.to(device)
print(net_glob_client)


# =====================================================================================================
#                           Server-side Model definition
# =====================================================================================================
# Model at server side



class ResNet18_server_side(nn.Module):
    def __init__(self, ResidualBlock, num_classes=10):
        super(ResNet18_server_side, self).__init__()
        self.inchannel = 64
        self.conv1 = nn.Sequential(
            nn.Conv2d(1, 64, kernel_size=3, stride=1, padding=1, bias=False),
            nn.BatchNorm2d(64),
            nn.ReLU(),
        )
        self.layer1 = self.make_layer(ResidualBlock, 64,  2, stride=1)
        self.layer2 = self.make_layer(ResidualBlock, 128, 2, stride=2)
        self.layer3 = self.make_layer(ResidualBlock, 256, 2, stride=2)
        self.layer4 = self.make_layer(ResidualBlock, 512, 2, stride=2)
        self.fc = nn.Linear(512, num_classes)

    def make_layer(self, block, channels, num_blocks, stride):
        strides = [stride] + [1] * (num_blocks - 1)   #strides=[1,1]
        layers = []
        for stride in strides:
            layers.append(block(self.inchannel, channels, stride))
            self.inchannel = channels
        return nn.Sequential(*layers)

    def forward(self, x):
        #out = self.conv1(x)
        #out = self.layer1(out)
        #out = self.layer2(out)
        out = self.layer3(x)
        out = self.layer4(out)
        out = F.avg_pool2d(out, 4)
        out = out.view(out.size(0), -1)
        out = self.fc(out)
        return out


net_glob_server = ResNet18_server_side(ResidualBlock)  # 7 is my numbr of classes
if torch.cuda.device_count() > 1:
    print("We use", torch.cuda.device_count(), "GPUs")
    net_glob_server = nn.DataParallel(net_glob_server)  # to use the multiple GPUs

net_glob_server.to(device)
print(net_glob_server)

# ===================================================================================
# For Server Side Loss and Accuracy
loss_train_collect = []
acc_train_collect = []
loss_test_collect = []
acc_test_collect = []
batch_acc_train = []
batch_loss_train = []
batch_acc_test = []
batch_loss_test = []
run_time=[]

criterion = nn.CrossEntropyLoss()
count1 = 0
count2 = 0


# ====================================================================================================
#                                  Server Side Programs
# ====================================================================================================
# Federated averaging: FedAvg
def FedAvg(w):
    w_avg = copy.deepcopy(w[0])
    for k in w_avg.keys():
        for i in range(1, len(w)):
            w_avg[k] += w[i][k]
        w_avg[k] = torch.div(w_avg[k], len(w))
    return w_avg


def calculate_accuracy(fx, y):
    preds = fx.max(1, keepdim=True)[1]
    correct = preds.eq(y.view_as(preds)).sum()
    acc = 100.00 * correct.float() / preds.shape[0]
    return acc


# to print train - test together in each round-- these are made global
acc_avg_all_user_train = 0
loss_avg_all_user_train = 0
loss_train_collect_user = []
acc_train_collect_user = []
loss_test_collect_user = []
acc_test_collect_user = []
train_check=False
test_check=False
# client idx collector
idx_collect = []
l_epoch_check = False
fed_check = False
server_clone888=[]
server_temp888=[]



# Server-side function associated with Training
def train_server(fx_client, y, l_epoch_count, l_epoch, idx, len_batch):
    global net_glob_server, criterion, device, batch_acc_train, batch_loss_train, l_epoch_check, fed_check
    global loss_train_collect, acc_train_collect, count1, acc_avg_all_user_train, loss_avg_all_user_train, idx_collect
    global loss_train_collect_user, acc_train_collect_user, lr, server_clone888,train_check,test_check,server_temp888

    train_net_local888 = copy.deepcopy(net_glob_server).to(device)
    train_net_local888.train()
    optimizer_server = torch.optim.SGD(train_net_local888.parameters(), lr=0.01, momentum=0.9, weight_decay=5e-4)
    # optimizer = optim.SGD(resnet18.parameters(), lr=0.01, momentum=0.9, weight_decay=5e-4)
    # train and update
    optimizer_server.zero_grad()

    fx_client = fx_client.to(device)
    y = y.to(device)

    # ---------forward prop-------------
    fx_server = train_net_local888(fx_client)

    # calculate loss
    loss = criterion(fx_server, y)
    # calculate accuracy
    acc = calculate_accuracy(fx_server, y)

    # --------backward prop--------------
    loss.backward()
    dfx_client = fx_client.grad.clone().detach()
    optimizer_server.step()

    batch_loss_train.append(loss.item())
    batch_acc_train.append(acc.item())
    server_clone888.append(copy.deepcopy(train_net_local888.state_dict()))
    server_temp888 = []
    server_temp888.append(copy.deepcopy(train_net_local888.state_dict()))

    # server-side model net_glob_server is global so it is updated automatically in each pass to this function

    # count1: to track the completion of the local batch associated with one client
    count1 += 1
    if count1 == 10:
        w_glob_server888 = FedAvg(server_clone888)
        server_clone888=[]
        # Update client-side global model
        net_glob_server.load_state_dict(w_glob_server888)
        acc_avg_train = sum(batch_acc_train) / len(batch_acc_train)  # it has accuracy for one batch
        loss_avg_train = sum(batch_loss_train) / len(batch_loss_train)

        batch_acc_train = []
        batch_loss_train = []
        count1 = 0

        # prRed('Client{} Train => Local Epoch: {} \tAcc: {:.3f} \tLoss: {:.4f}'.format(idx, l_epoch_count, acc_avg_train,
        #                                                                               loss_avg_train))

        # If one local epoch is completed, after this a new client will come
        print(l_epoch)
        if True:

            l_epoch_check = True  # to evaluate_server function - to check local epoch has completed or not

            # we store the last accuracy in the last batch of the epoch and it is not the average of all local epochs
            # this is because we work on the last trained model and its accuracy (not earlier cases)

            # print("accuracy = ", acc_avg_train)
            acc_avg_train_all = acc_avg_train
            loss_avg_train_all = loss_avg_train

            # accumulate accuracy and loss for each new user
            loss_train_collect_user.append(loss_avg_train_all)
            acc_train_collect_user.append(acc_avg_train_all)

            # collect the id of each new user
            if idx not in idx_collect:
                idx_collect.append(idx)
                # print(idx_collect)

        # This is to check if all users are served for one round --------------------
        if train_check:
            train_check=False
            #test_check = True  # to evaluate_server function  - to check fed check has hitted
            # all users served for one round ------------------------- output print and update is done in evaluate_server()
            # for nicer display

            idx_collect = []

            acc_avg_all_user_train = sum(acc_train_collect_user) / len(acc_train_collect_user)
            loss_avg_all_user_train = sum(loss_train_collect_user) / len(loss_train_collect_user)

            loss_train_collect.append(loss_avg_all_user_train)
            acc_train_collect.append(acc_avg_all_user_train)

            acc_train_collect_user = []
            loss_train_collect_user = []

    # send gradients to the client
    return dfx_client


# Server-side functions associated with Testing
def evaluate_server(fx_client, y, idx, len_batch, ell):
    global net_glob_server, criterion, batch_acc_test, batch_loss_test
    global loss_test_collect, acc_test_collect, count2, num_users, acc_avg_train_all, loss_avg_train_all, l_epoch_check, fed_check
    global loss_test_collect_user, acc_test_collect_user, acc_avg_all_user_train, loss_avg_all_user_train,test_check

    net_glob_server.eval()

    with torch.no_grad():
        fx_client = fx_client.to(device)
        y = y.to(device)
        # ---------forward prop-------------
        fx_server = net_glob_server(fx_client)

        # calculate loss
        loss = criterion(fx_server, y)
        # calculate accuracy
        acc = calculate_accuracy(fx_server, y)

        batch_loss_test.append(loss.item())
        batch_acc_test.append(acc.item())

        count2 += 1
        if count2 == len_batch:
            acc_avg_test = sum(batch_acc_test) / len(batch_acc_test)
            loss_avg_test = sum(batch_loss_test) / len(batch_loss_test)

            batch_acc_test = []
            batch_loss_test = []
            count2 = 0

            # prGreen('Client{} Test =>                   \tAcc: {:.3f} \tLoss: {:.4f}'.format(idx, acc_avg_test,
            #                                                                                  loss_avg_test))

            # if a local epoch is completed
            if True:
                l_epoch_check = False

                # Store the last accuracy and loss
                acc_avg_test_all = acc_avg_test
                loss_avg_test_all = loss_avg_test

                loss_test_collect_user.append(loss_avg_test_all)
                acc_test_collect_user.append(acc_avg_test_all)

            # if all users are served for one round ----------
            if test_check:
                test_check = False

                acc_avg_all_user = sum(acc_test_collect_user) / len(acc_test_collect_user)
                loss_avg_all_user = sum(loss_test_collect_user) / len(loss_test_collect_user)

                loss_test_collect.append(loss_avg_all_user)
                acc_test_collect.append(acc_avg_all_user)
                acc_test_collect_user = []
                loss_test_collect_user = []

                print("====================== SERVER V1==========================")
                print(' Train: Round {:3d}, Avg Accuracy {:.3f} | Avg Loss {:.3f}'.format(ell, acc_avg_all_user_train,
                                                                                          loss_avg_all_user_train))
                print(' Test: Round {:3d}, Avg Accuracy {:.3f} | Avg Loss {:.3f}'.format(ell, acc_avg_all_user,
                                                                                         loss_avg_all_user))
                print("==========================================================")

    return


# ==============================================================================================================
#                                       Clients Side Program
# ==============================================================================================================
class DatasetSplit(Dataset):
    def __init__(self, dataset, idxs):
        self.dataset = dataset
        self.idxs = list(idxs)

    def __len__(self):
        return len(self.idxs)

    def __getitem__(self, item):
        image, label = self.dataset[self.idxs[item]]
        return image, label


# Client-side functions associated with Training and Testing
class Client(object):
    def __init__(self, idx, lr, device, dataset_train=None, dataset_test=None, idxs=None,
                 idxs_test=None):
        self.idx = idx
        self.device = device
        self.lr = lr
        self.local_ep = 1
        # self.selected_clients = []
        self.ldr_train = DataLoader(DatasetSplit(dataset_train, idxs), batch_size=128, shuffle=True)
        self.ldr_test = DataLoader(DatasetSplit(dataset_test, idxs_test), batch_size=100, shuffle=True)

    def train(self, net,batch_idx, images, labels):
        net.train()
        optimizer_client = torch.optim.SGD(net.parameters(), lr=0.01, momentum=0.9, weight_decay=5e-4)


        images, labels = images.to(self.device), labels.to(self.device)
        optimizer_client.zero_grad()
        # ---------forward prop-------------
        fx = net(images)
        client_fx = fx.clone().detach().requires_grad_(True)

        # Sending activations to server and receiving gradients from server
        dfx = train_server(client_fx, labels, iter, self.local_ep, self.idx, 1)

        # --------backward prop -------------
        fx.backward(dfx)
        optimizer_client.step()

            # prRed('Client{} Train => Epoch: {}'.format(self.idx, ell))

        return net.state_dict()

    def evaluate(self, net, ell):
        net.eval()

        with torch.no_grad():
            len_batch = len(self.ldr_test)
            for batch_idx, (images, labels) in enumerate(self.ldr_test):
                images, labels = images.to(self.device), labels.to(self.device)
                # ---------forward prop-------------
                fx = net(images)

                # Sending activations to server
                evaluate_server(fx, labels, self.idx, len_batch, ell)

            # prRed('Client{} Test => Epoch: {}'.format(self.idx, ell))

        return

    # =====================================================================================================


# dataset_iid() will create a dictionary to collect the indices of the data samples randomly for each client
# IID HAM10000 datasets will be created based on this
def mnist_user_dataset(dataset, num_users, noniid_fraction):
    """
    Sample a 'fraction' of non-I.I.D client data from MNIST dataset
    :param dataset:
    :param num_users:
    :param fraction:
    :return:
    """

    # initialization
    total_items = len(dataset)
    num_noniid_items = len(dataset) * noniid_fraction
    num_iid_items = total_items - num_noniid_items
    dict_users = list()
    for ii in range(num_users):
        dict_users.append(list())
    idxs = [i for i in range(len(dataset))]

    # IID
    if num_iid_items != 0:
        per_user_iid_items = int(num_iid_items / num_users)
        for ii in range(num_users):
            tmp_set = set(np.random.choice(idxs, per_user_iid_items, replace=False))
            dict_users[ii] += tmp_set
            idxs = list(set(idxs) - tmp_set)

    # NON-IID
    if num_noniid_items != 0:

        num_shards = num_users  # each user has one shard
        per_shards_num_imgs = int(num_noniid_items / num_shards)
        idx_shard = [i for i in range(num_shards)]
        labels = dataset.train_labels[idxs].numpy()

        # sort labels
        idxs_labels = np.vstack((idxs, labels))
        idxs_labels = idxs_labels[:, idxs_labels[1,:].argsort()]
        idxs = idxs_labels[0, :]

        # divide and assign
        i = 0
        while idx_shard:
            rand_idx = np.random.choice(idx_shard, 1, replace=False)
            idx_shard = list(set(idx_shard) - set(rand_idx))
            dict_users[i].extend(idxs[int(rand_idx) * per_shards_num_imgs: (int(rand_idx) + 1) * per_shards_num_imgs])
            i = divmod(i + 1, num_users)[1]

    return dict_users


def dataset_iid(dataset, num_users):
    num_items = int(len(dataset) / num_users)
    dict_users, all_idxs = {}, [i for i in range(len(dataset))]
    for i in range(num_users):
        dict_users[i] = set(np.random.choice(all_idxs, num_items, replace=False))
        all_idxs = list(set(all_idxs) - dict_users[i])
    return dict_users


# =============================================================================
#                         Data loading
# =============================================================================
# df = pd.read_csv('data/HAM10000_metadata.csv')
# print(df.head())


lesion_type = {
    'nv': 'Melanocytic nevi',
    'mel': 'Melanoma',
    'bkl': 'Benign keratosis-like lesions ',
    'bcc': 'Basal cell carcinoma',
    'akiec': 'Actinic keratoses',
    'vasc': 'Vascular lesions',
    'df': 'Dermatofibroma'
}

# merging both folders of HAM1000 dataset -- part1 and part2 -- into a single directory
imageid_path = {os.path.splitext(os.path.basename(x))[0]: x
                for x in glob(os.path.join("data", '*', '*.jpg'))}



# =============================================================================
#                         Data preprocessing
# =============================================================================

mean = (0.4914, 0.4822, 0.4465)
std = (0.2023, 0.1994, 0.2010)

# 数据预处理和增强
transform_train = transforms.Compose([
    transforms.RandomCrop(32, padding=4),
    transforms.RandomHorizontalFlip(),
    transforms.ToTensor(),
    transforms.Normalize(mean, std),
])

transform_test = transforms.Compose([
    transforms.ToTensor(),
    transforms.Normalize(mean, std),
])
trans_mnist = transforms.Compose([transforms.ToTensor(), transforms.Normalize((0.1307,), (0.3081,))])
dataset_train = datasets.FashionMNIST('../data2/fmnist/', train=True, download=True, transform=trans_mnist)
dataset_test = datasets.FashionMNIST('../data2/fmnist/', train=False, download=True, transform=trans_mnist)
# dataset_train = SkinData(train, transform = train_transforms)
# dataset_test = SkinData(test, transform = test_transforms)

# ----------------------------------------------------------------
# dict_users = dataset_iid(dataset_train, num_users)
# dict_users_test = dataset_iid(dataset_test, num_users)
dict_users = mnist_user_dataset(dataset_train, num_users, 0)
#dict_users_test=cifar_user_dataset(dataset_test,num_users,0.9)
dict_users_test = dataset_iid(dataset_test, num_users)

# ------------ Training And Testing -----------------
net_glob_client.train()
# copy weights
w_glob_client = net_glob_client.state_dict()

# Federation takes place after certain local epochs in train() client-side
# this epoch is global epoch, also known as rounds
for iter in range(epochs):
    m = max(int(frac * num_users), 1)
    idxs_users = np.random.choice(range(num_users), m, replace=False)
    w_locals_client = []
    clients=[]
    nets=[]
    batch_idxs=[]
    imageses=[]
    labelss=[]
    for idx in idxs_users:
        clients.append(Client(idx, lr, device, dataset_train=dataset_train, dataset_test=dataset_test,
                              idxs=dict_users[idx], idxs_test=dict_users_test[idx]))
        nets.append(copy.deepcopy(net_glob_client).to(device))
        batch_idxs.append([])
        imageses.append([])
        labelss.append([])
        for batch_idx, (images, labels) in enumerate(DataLoader(DatasetSplit(dataset_train, dict_users[idx]), batch_size=128, shuffle=True)):
            batch_idxs[-1].append(batch_idx)
            imageses[-1].append(images)
            labelss[-1].append(labels)
    # print(len(batch_idxs[0]))
    # print(net_glob_client.state_dict()['conv1.weight'])
    # print(net_glob_client.state_dict()['conv2.weight'])
    # print(net_glob_client.state_dict()['fc.weight'])

    for i in range(len(clients)):
        #w_locals_client.append(copy.deepcopy(nets[i].state_dict()))
        if i ==len(clients)-1:
            test_check = True
        clients[i].evaluate(net=copy.deepcopy(nets[i]).to(device), ell=iter)
    for uy in range(0,5):
        for j in range(len(batch_idxs[0])):
            if uy==4 and j==len(batch_idxs[0])-1:
                train_check=True
            for i in range(len(clients)):
                clients[i].train(nets[i],batch_idxs[i][j],imageses[i][j],labelss[i][j])

                # print(len(server_clone888))

    for i in range(len(clients)):
        w_locals_client.append(copy.deepcopy(nets[i].state_dict()))
    print("------------------------------------------------------------")
    print("------ Fed Server: Federation process at Client-Side -------")
    print("------------------------------------------------------------")
    w_glob_client = FedAvg(w_locals_client)

    # Update client-side global model
    net_glob_client.load_state_dict(w_glob_client)

    run_time.append(time.time())
# ===================================================================================

print("Training and Evaluation completed!")

# ===============================================================================
# Save output data to .excel file (we use for comparision plots)
round_process = [i for i in range(1, len(acc_train_collect) + 1)]
print(loss_train_collect)
print(loss_test_collect)
print(acc_train_collect)
print(acc_test_collect)
df = DataFrame({'round': round_process, 'acc_train': acc_train_collect, 'acc_test': acc_test_collect,'time':run_time})
file_name = program + ".xlsx"
df.to_excel(file_name, sheet_name="v1_test", index=False)



==> AAAI-SplitFed/code/new3.py <==
# =============================================================================
# SplitfedV2 (SFLV2) learning: ResNet18 on HAM10000
# HAM10000 dataset: Tschandl, P.: The HAM10000 dataset, a large collection of multi-source dermatoscopic images of common pigmented skin lesions (2018), doi:10.7910/DVN/DBW86T

# We have three versions of our implementations
# Version1: without using socket and no DP+PixelDP
# Version2: with using socket but no DP+PixelDP
# Version3: without using socket but with DP+PixelDP

# This program is Version1: Single program simulation
# ==============================================================================

import torch
from torch import nn
from torchvision import transforms
from torch.utils.data import DataLoader, Dataset
import torch.nn.functional as F
import math
import os.path
from torchvision import datasets, transforms, models
import pandas as pd
from sklearn.model_selection import train_test_split
from PIL import Image
from glob import glob
from pandas import DataFrame
import random
import numpy as np
import os
import time
import matplotlib

matplotlib.use('Agg')
import matplotlib.pyplot as plt
import copy

# SEED = 1234
# random.seed(SEED)
# np.random.seed(SEED)
# torch.manual_seed(SEED)
# torch.cuda.manual_seed(SEED)
if torch.cuda.is_available():
    torch.backends.cudnn.deterministic = True
    print(torch.cuda.get_device_name(0))

# ===================================================================
program = "3"
print(f"---------{program}----------")  # this is to identify the program in the slurm outputs files

device = torch.device('cuda' if torch.cuda.is_available() else 'cpu')
#device = torch.device('mps' if torch.backends.mps.is_available() else 'cpu')


# To print in color -------test/train of the client side
def prRed(skk): print("\033[91m {}\033[00m".format(skk))


def prGreen(skk): print("\033[92m {}\033[00m".format(skk))


# ===================================================================
# No. of users
num_users = 10
epochs = 70
frac = 1  # participation of clients; if 1 then 100% clients participate in SFLV2
lr = 0.01


# =====================================================================================================
#                           Client-side Model definition
# =====================================================================================================
# Model at client side
class ResidualBlock(nn.Module):
    def __init__(self, inchannel, outchannel, stride=1):
        super(ResidualBlock, self).__init__()
        self.left = nn.Sequential(
            nn.Conv2d(inchannel, outchannel, kernel_size=3, stride=stride, padding=1, bias=False),
            nn.BatchNorm2d(outchannel),
            nn.ReLU(inplace=True),
            nn.Conv2d(outchannel, outchannel, kernel_size=3, stride=1, padding=1, bias=False),
            nn.BatchNorm2d(outchannel)
        )
        self.shortcut = nn.Sequential()
        if stride != 1 or inchannel != outchannel:
            self.shortcut = nn.Sequential(
                nn.Conv2d(inchannel, outchannel, kernel_size=1, stride=stride, bias=False),
                nn.BatchNorm2d(outchannel)
            )

    def forward(self, x):
        out = self.left(x)
        out += self.shortcut(x)
        out = F.relu(out)
        return out

class ResNet18_client_side(nn.Module):
    def __init__(self, ResidualBlock, num_classes=10):
        super(ResNet18_client_side, self).__init__()
        self.inchannel = 64
        self.conv1 = nn.Sequential(
            nn.Conv2d(1, 64, kernel_size=3, stride=1, padding=1, bias=False),
            nn.BatchNorm2d(64),
            nn.ReLU(),
        )
        self.layer1 = self.make_layer(ResidualBlock, 64,  2, stride=1)
        self.layer2 = self.make_layer(ResidualBlock, 128, 2, stride=2)
        self.layer3 = self.make_layer(ResidualBlock, 256, 2, stride=2)
        self.layer4 = self.make_layer(ResidualBlock, 512, 2, stride=2)
        self.fc = nn.Linear(512, num_classes)

    def make_layer(self, block, channels, num_blocks, stride):
        strides = [stride] + [1] * (num_blocks - 1)   #strides=[1,1]
        layers = []
        for stride in strides:
            layers.append(block(self.inchannel, channels, stride))
            self.inchannel = channels
        return nn.Sequential(*layers)

    def forward(self, x):
        out = self.conv1(x)
        out = self.layer1(out)
        out = self.layer2(out)
        out = self.layer3(out)
        #out = self.layer4(out)
        #out = F.avg_pool2d(out, 4)
        #out = out.view(out.size(0), -1)
        #out = self.fc(out)
        return out


net_glob_client = ResNet18_client_side(ResidualBlock)
if torch.cuda.device_count() > 1:
    print("We use", torch.cuda.device_count(), "GPUs")
    net_glob_client = nn.DataParallel(
        net_glob_client)  # to use the multiple GPUs; later we can change this to CPUs only

net_glob_client.to(device)
print(net_glob_client)


# =====================================================================================================
#                           Server-side Model definition
# =====================================================================================================
# Model at server side



class ResNet18_server_side(nn.Module):
    def __init__(self, ResidualBlock, num_classes=10):
        super(ResNet18_server_side, self).__init__()
        self.inchannel = 64
        self.conv1 = nn.Sequential(
            nn.Conv2d(1, 64, kernel_size=3, stride=1, padding=1, bias=False),
            nn.BatchNorm2d(64),
            nn.ReLU(),
        )
        self.layer1 = self.make_layer(ResidualBlock, 64,  2, stride=1)
        self.layer2 = self.make_layer(ResidualBlock, 128, 2, stride=2)
        self.layer3 = self.make_layer(ResidualBlock, 256, 2, stride=2)
        self.layer4 = self.make_layer(ResidualBlock, 512, 2, stride=2)
        self.fc = nn.Linear(512, num_classes)

    def make_layer(self, block, channels, num_blocks, stride):
        strides = [stride] + [1] * (num_blocks - 1)   #strides=[1,1]
        layers = []
        for stride in strides:
            layers.append(block(self.inchannel, channels, stride))
            self.inchannel = channels
        return nn.Sequential(*layers)

    def forward(self, x):
        #out = self.conv1(x)
        #out = self.layer1(out)
        #out = self.layer2(out)
        #out = self.layer3(x)
        out = self.layer4(x)
        out = F.avg_pool2d(out, 4)
        out = out.view(out.size(0), -1)
        out = self.fc(out)
        return out


net_glob_server = ResNet18_server_side(ResidualBlock)  # 7 is my numbr of classes
if torch.cuda.device_count() > 1:
    print("We use", torch.cuda.device_count(), "GPUs")
    net_glob_server = nn.DataParallel(net_glob_server)  # to use the multiple GPUs

net_glob_server.to(device)
print(net_glob_server)

# ===================================================================================
# For Server Side Loss and Accuracy
loss_train_collect = []
acc_train_collect = []
loss_test_collect = []
acc_test_collect = []
batch_acc_train = []
batch_loss_train = []
batch_acc_test = []
batch_loss_test = []
run_time=[]

criterion = nn.CrossEntropyLoss()
count1 = 0
count2 = 0


# ====================================================================================================
#                                  Server Side Programs
# ====================================================================================================
# Federated averaging: FedAvg
def FedAvg(w):
    w_avg = copy.deepcopy(w[0])
    for k in w_avg.keys():
        for i in range(1, len(w)):
            w_avg[k] += w[i][k]
        w_avg[k] = torch.div(w_avg[k], len(w))
    return w_avg


def calculate_accuracy(fx, y):
    preds = fx.max(1, keepdim=True)[1]
    correct = preds.eq(y.view_as(preds)).sum()
    acc = 100.00 * correct.float() / preds.shape[0]
    return acc


# to print train - test together in each round-- these are made global
acc_avg_all_user_train = 0
loss_avg_all_user_train = 0
loss_train_collect_user = []
acc_train_collect_user = []
loss_test_collect_user = []
acc_test_collect_user = []
train_check=False
test_check=False
# client idx collector
idx_collect = []
l_epoch_check = False
fed_check = False
server_clone888=[]
server_temp888=[]



# Server-side function associated with Training
def train_server(fx_client, y, l_epoch_count, l_epoch, idx, len_batch):
    global net_glob_server, criterion, device, batch_acc_train, batch_loss_train, l_epoch_check, fed_check
    global loss_train_collect, acc_train_collect, count1, acc_avg_all_user_train, loss_avg_all_user_train, idx_collect
    global loss_train_collect_user, acc_train_collect_user, lr, server_clone888,train_check,test_check,server_temp888

    train_net_local888 = copy.deepcopy(net_glob_server).to(device)
    train_net_local888.train()
    optimizer_server = torch.optim.SGD(train_net_local888.parameters(), lr=0.01, momentum=0.9, weight_decay=5e-4)
    # optimizer = optim.SGD(resnet18.parameters(), lr=0.01, momentum=0.9, weight_decay=5e-4)
    # train and update
    optimizer_server.zero_grad()

    fx_client = fx_client.to(device)
    y = y.to(device)

    # ---------forward prop-------------
    fx_server = train_net_local888(fx_client)

    # calculate loss
    loss = criterion(fx_server, y)
    # calculate accuracy
    acc = calculate_accuracy(fx_server, y)

    # --------backward prop--------------
    loss.backward()
    dfx_client = fx_client.grad.clone().detach()
    optimizer_server.step()

    batch_loss_train.append(loss.item())
    batch_acc_train.append(acc.item())
    server_clone888.append(copy.deepcopy(train_net_local888.state_dict()))
    server_temp888 = []
    server_temp888.append(copy.deepcopy(train_net_local888.state_dict()))

    # server-side model net_glob_server is global so it is updated automatically in each pass to this function

    # count1: to track the completion of the local batch associated with one client
    count1 += 1
    if count1 == 10:
        w_glob_server888 = FedAvg(server_clone888)
        server_clone888=[]
        # Update client-side global model
        net_glob_server.load_state_dict(w_glob_server888)
        acc_avg_train = sum(batch_acc_train) / len(batch_acc_train)  # it has accuracy for one batch
        loss_avg_train = sum(batch_loss_train) / len(batch_loss_train)

        batch_acc_train = []
        batch_loss_train = []
        count1 = 0

        # prRed('Client{} Train => Local Epoch: {} \tAcc: {:.3f} \tLoss: {:.4f}'.format(idx, l_epoch_count, acc_avg_train,
        #                                                                               loss_avg_train))

        # If one local epoch is completed, after this a new client will come
        print(l_epoch)
        if True:

            l_epoch_check = True  # to evaluate_server function - to check local epoch has completed or not

            # we store the last accuracy in the last batch of the epoch and it is not the average of all local epochs
            # this is because we work on the last trained model and its accuracy (not earlier cases)

            # print("accuracy = ", acc_avg_train)
            acc_avg_train_all = acc_avg_train
            loss_avg_train_all = loss_avg_train

            # accumulate accuracy and loss for each new user
            loss_train_collect_user.append(loss_avg_train_all)
            acc_train_collect_user.append(acc_avg_train_all)

            # collect the id of each new user
            if idx not in idx_collect:
                idx_collect.append(idx)
                # print(idx_collect)

        # This is to check if all users are served for one round --------------------
        if train_check:
            train_check=False
            #test_check = True  # to evaluate_server function  - to check fed check has hitted
            # all users served for one round ------------------------- output print and update is done in evaluate_server()
            # for nicer display

            idx_collect = []

            acc_avg_all_user_train = sum(acc_train_collect_user) / len(acc_train_collect_user)
            loss_avg_all_user_train = sum(loss_train_collect_user) / len(loss_train_collect_user)

            loss_train_collect.append(loss_avg_all_user_train)
            acc_train_collect.append(acc_avg_all_user_train)

            acc_train_collect_user = []
            loss_train_collect_user = []

    # send gradients to the client
    return dfx_client


# Server-side functions associated with Testing
def evaluate_server(fx_client, y, idx, len_batch, ell):
    global net_glob_server, criterion, batch_acc_test, batch_loss_test
    global loss_test_collect, acc_test_collect, count2, num_users, acc_avg_train_all, loss_avg_train_all, l_epoch_check, fed_check
    global loss_test_collect_user, acc_test_collect_user, acc_avg_all_user_train, loss_avg_all_user_train,test_check

    net_glob_server.eval()

    with torch.no_grad():
        fx_client = fx_client.to(device)
        y = y.to(device)
        # ---------forward prop-------------
        fx_server = net_glob_server(fx_client)

        # calculate loss
        loss = criterion(fx_server, y)
        # calculate accuracy
        acc = calculate_accuracy(fx_server, y)

        batch_loss_test.append(loss.item())
        batch_acc_test.append(acc.item())

        count2 += 1
        if count2 == len_batch:
            acc_avg_test = sum(batch_acc_test) / len(batch_acc_test)
            loss_avg_test = sum(batch_loss_test) / len(batch_loss_test)

            batch_acc_test = []
            batch_loss_test = []
            count2 = 0

            # prGreen('Client{} Test =>                   \tAcc: {:.3f} \tLoss: {:.4f}'.format(idx, acc_avg_test,
            #                                                                                  loss_avg_test))

            # if a local epoch is completed
            if True:
                l_epoch_check = False

                # Store the last accuracy and loss
                acc_avg_test_all = acc_avg_test
                loss_avg_test_all = loss_avg_test

                loss_test_collect_user.append(loss_avg_test_all)
                acc_test_collect_user.append(acc_avg_test_all)

            # if all users are served for one round ----------
            if test_check:
                test_check = False

                acc_avg_all_user = sum(acc_test_collect_user) / len(acc_test_collect_user)
                loss_avg_all_user = sum(loss_test_collect_user) / len(loss_test_collect_user)

                loss_test_collect.append(loss_avg_all_user)
                acc_test_collect.append(acc_avg_all_user)
                acc_test_collect_user = []
                loss_test_collect_user = []

                print("====================== SERVER V1==========================")
                print(' Train: Round {:3d}, Avg Accuracy {:.3f} | Avg Loss {:.3f}'.format(ell, acc_avg_all_user_train,
                                                                                          loss_avg_all_user_train))
                print(' Test: Round {:3d}, Avg Accuracy {:.3f} | Avg Loss {:.3f}'.format(ell, acc_avg_all_user,
                                                                                         loss_avg_all_user))
                print("==========================================================")

    return


# ==============================================================================================================
#                                       Clients Side Program
# ==============================================================================================================
class DatasetSplit(Dataset):
    def __init__(self, dataset, idxs):
        self.dataset = dataset
        self.idxs = list(idxs)

    def __len__(self):
        return len(self.idxs)

    def __getitem__(self, item):
        image, label = self.dataset[self.idxs[item]]
        return image, label


# Client-side functions associated with Training and Testing
class Client(object):
    def __init__(self, idx, lr, device, dataset_train=None, dataset_test=None, idxs=None,
                 idxs_test=None):
        self.idx = idx
        self.device = device
        self.lr = lr
        self.local_ep = 1
        # self.selected_clients = []
        self.ldr_train = DataLoader(DatasetSplit(dataset_train, idxs), batch_size=128, shuffle=True)
        self.ldr_test = DataLoader(DatasetSplit(dataset_test, idxs_test), batch_size=100, shuffle=True)

    def train(self, net,batch_idx, images, labels):
        net.train()
        optimizer_client = torch.optim.SGD(net.parameters(), lr=0.01, momentum=0.9, weight_decay=5e-4)


        images, labels = images.to(self.device), labels.to(self.device)
        optimizer_client.zero_grad()
        # ---------forward prop-------------
        fx = net(images)
        client_fx = fx.clone().detach().requires_grad_(True)

        # Sending activations to server and receiving gradients from server
        dfx = train_server(client_fx, labels, iter, self.local_ep, self.idx, 1)

        # --------backward prop -------------
        fx.backward(dfx)
        optimizer_client.step()

            # prRed('Client{} Train => Epoch: {}'.format(self.idx, ell))

        return net.state_dict()

    def evaluate(self, net, ell):
        net.eval()

        with torch.no_grad():
            len_batch = len(self.ldr_test)
            for batch_idx, (images, labels) in enumerate(self.ldr_test):
                images, labels = images.to(self.device), labels.to(self.device)
                # ---------forward prop-------------
                fx = net(images)

                # Sending activations to server
                evaluate_server(fx, labels, self.idx, len_batch, ell)

            # prRed('Client{} Test => Epoch: {}'.format(self.idx, ell))

        return

    # =====================================================================================================


# dataset_iid() will create a dictionary to collect the indices of the data samples randomly for each client
# IID HAM10000 datasets will be created based on this
def mnist_user_dataset(dataset, num_users, noniid_fraction):
    """
    Sample a 'fraction' of non-I.I.D client data from MNIST dataset
    :param dataset:
    :param num_users:
    :param fraction:
    :return:
    """

    # initialization
    total_items = len(dataset)
    num_noniid_items = len(dataset) * noniid_fraction
    num_iid_items = total_items - num_noniid_items
    dict_users = list()
    for ii in range(num_users):
        dict_users.append(list())
    idxs = [i for i in range(len(dataset))]

    # IID
    if num_iid_items != 0:
        per_user_iid_items = int(num_iid_items / num_users)
        for ii in range(num_users):
            tmp_set = set(np.random.choice(idxs, per_user_iid_items, replace=False))
            dict_users[ii] += tmp_set
            idxs = list(set(idxs) - tmp_set)

    # NON-IID
    if num_noniid_items != 0:

        num_shards = num_users  # each user has one shard
        per_shards_num_imgs = int(num_noniid_items / num_shards)
        idx_shard = [i for i in range(num_shards)]
        labels = dataset.train_labels[idxs].numpy()

        # sort labels
        idxs_labels = np.vstack((idxs, labels))
        idxs_labels = idxs_labels[:, idxs_labels[1,:].argsort()]
        idxs = idxs_labels[0, :]

        # divide and assign
        i = 0
        while idx_shard:
            rand_idx = np.random.choice(idx_shard, 1, replace=False)
            idx_shard = list(set(idx_shard) - set(rand_idx))
            dict_users[i].extend(idxs[int(rand_idx) * per_shards_num_imgs: (int(rand_idx) + 1) * per_shards_num_imgs])
            i = divmod(i + 1, num_users)[1]

    return dict_users



def dataset_iid(dataset, num_users):
    num_items = int(len(dataset) / num_users)
    dict_users, all_idxs = {}, [i for i in range(len(dataset))]
    for i in range(num_users):
        dict_users[i] = set(np.random.choice(all_idxs, num_items, replace=False))
        all_idxs = list(set(all_idxs) - dict_users[i])
    return dict_users


# =============================================================================
#                         Data loading
# =============================================================================
# df = pd.read_csv('data/HAM10000_metadata.csv')
# print(df.head())


lesion_type = {
    'nv': 'Melanocytic nevi',
    'mel': 'Melanoma',
    'bkl': 'Benign keratosis-like lesions ',
    'bcc': 'Basal cell carcinoma',
    'akiec': 'Actinic keratoses',
    'vasc': 'Vascular lesions',
    'df': 'Dermatofibroma'
}

# merging both folders of HAM1000 dataset -- part1 and part2 -- into a single directory
imageid_path = {os.path.splitext(os.path.basename(x))[0]: x
                for x in glob(os.path.join("data", '*', '*.jpg'))}



# =============================================================================
#                         Data preprocessing
# =============================================================================

mean = (0.4914, 0.4822, 0.4465)
std = (0.2023, 0.1994, 0.2010)

# 数据预处理和增强
transform_train = transforms.Compose([
    transforms.RandomCrop(32, padding=4),
    transforms.RandomHorizontalFlip(),
    transforms.ToTensor(),
    transforms.Normalize(mean, std),
])

transform_test = transforms.Compose([
    transforms.ToTensor(),
    transforms.Normalize(mean, std),
])
trans_mnist = transforms.Compose([transforms.ToTensor(), transforms.Normalize((0.1307,), (0.3081,))])
dataset_train = datasets.FashionMNIST('../data2/fmnist/', train=True, download=True, transform=trans_mnist)
dataset_test = datasets.FashionMNIST('../data2/fmnist/', train=False, download=True, transform=trans_mnist)
# dataset_train = SkinData(train, transform = train_transforms)
# dataset_test = SkinData(test, transform = test_transforms)

# ----------------------------------------------------------------
# dict_users = dataset_iid(dataset_train, num_users)
# dict_users_test = dataset_iid(dataset_test, num_users)
dict_users = mnist_user_dataset(dataset_train, num_users, 0)
#dict_users_test=cifar_user_dataset(dataset_test,num_users,0.9)
dict_users_test = dataset_iid(dataset_test, num_users)

# ------------ Training And Testing -----------------
net_glob_client.train()
# copy weights
w_glob_client = net_glob_client.state_dict()

# Federation takes place after certain local epochs in train() client-side
# this epoch is global epoch, also known as rounds
for iter in range(epochs):
    m = max(int(frac * num_users), 1)
    idxs_users = np.random.choice(range(num_users), m, replace=False)
    w_locals_client = []
    clients=[]
    nets=[]
    batch_idxs=[]
    imageses=[]
    labelss=[]
    for idx in idxs_users:
        clients.append(Client(idx, lr, device, dataset_train=dataset_train, dataset_test=dataset_test,
                              idxs=dict_users[idx], idxs_test=dict_users_test[idx]))
        nets.append(copy.deepcopy(net_glob_client).to(device))
        batch_idxs.append([])
        imageses.append([])
        labelss.append([])
        for batch_idx, (images, labels) in enumerate(DataLoader(DatasetSplit(dataset_train, dict_users[idx]), batch_size=128, shuffle=True)):
            batch_idxs[-1].append(batch_idx)
            imageses[-1].append(images)
            labelss[-1].append(labels)
    # print(len(batch_idxs[0]))
    # print(net_glob_client.state_dict()['conv1.weight'])
    # print(net_glob_client.state_dict()['conv2.weight'])
    # print(net_glob_client.state_dict()['fc.weight'])


    for i in range(len(clients)):
        #w_locals_client.append(copy.deepcopy(nets[i].state_dict()))
        if i ==len(clients)-1:
            test_check = True
        clients[i].evaluate(net=copy.deepcopy(nets[i]).to(device), ell=iter)
    for uy in range(0,5):
        for j in range(len(batch_idxs[0])):
            if uy==4 and j==len(batch_idxs[0])-1:
                train_check=True
            for i in range(len(clients)):
                clients[i].train(nets[i],batch_idxs[i][j],imageses[i][j],labelss[i][j])

                # print(len(server_clone888))

    for i in range(len(clients)):
        w_locals_client.append(copy.deepcopy(nets[i].state_dict()))
    print("------------------------------------------------------------")
    print("------ Fed Server: Federation process at Client-Side -------")
    print("------------------------------------------------------------")
    w_glob_client = FedAvg(w_locals_client)

    # Update client-side global model
    net_glob_client.load_state_dict(w_glob_client)

    run_time.append(time.time())
# ===================================================================================

print("Training and Evaluation completed!")

# ===============================================================================
# Save output data to .excel file (we use for comparision plots)
round_process = [i for i in range(1, len(acc_train_collect) + 1)]
print(loss_train_collect)
print(loss_test_collect)
print(acc_train_collect)
print(acc_test_collect)
df = DataFrame({'round': round_process, 'acc_train': acc_train_collect, 'acc_test': acc_test_collect,'time':run_time})
file_name = program + ".xlsx"
df.to_excel(file_name, sheet_name="v1_test", index=False)



==> AAAI-SplitFed/code/new4.py <==
# =============================================================================
# SplitfedV2 (SFLV2) learning: ResNet18 on HAM10000
# HAM10000 dataset: Tschandl, P.: The HAM10000 dataset, a large collection of multi-source dermatoscopic images of common pigmented skin lesions (2018), doi:10.7910/DVN/DBW86T

# We have three versions of our implementations
# Version1: without using socket and no DP+PixelDP
# Version2: with using socket but no DP+PixelDP
# Version3: without using socket but with DP+PixelDP

# This program is Version1: Single program simulation
# ==============================================================================

import torch
from torch import nn
from torchvision import transforms
from torch.utils.data import DataLoader, Dataset
import torch.nn.functional as F
import math
import os.path
from torchvision import datasets, transforms, models
import pandas as pd
from sklearn.model_selection import train_test_split
from PIL import Image
from glob import glob
from pandas import DataFrame
import random
import numpy as np
import os
import time
import matplotlib

matplotlib.use('Agg')
import matplotlib.pyplot as plt
import copy

# SEED = 1234
# random.seed(SEED)
# np.random.seed(SEED)
# torch.manual_seed(SEED)
# torch.cuda.manual_seed(SEED)
if torch.cuda.is_available():
    torch.backends.cudnn.deterministic = True
    print(torch.cuda.get_device_name(0))

# ===================================================================
program = "4"
print(f"---------{program}----------")  # this is to identify the program in the slurm outputs files

device = torch.device('cuda' if torch.cuda.is_available() else 'cpu')
#device = torch.device('mps' if torch.backends.mps.is_available() else 'cpu')


# To print in color -------test/train of the client side
def prRed(skk): print("\033[91m {}\033[00m".format(skk))


def prGreen(skk): print("\033[92m {}\033[00m".format(skk))


# ===================================================================
# No. of users
num_users = 10
epochs = 70
frac = 1  # participation of clients; if 1 then 100% clients participate in SFLV2
lr = 0.01


# =====================================================================================================
#                           Client-side Model definition
# =====================================================================================================
# Model at client side
class ResidualBlock(nn.Module):
    def __init__(self, inchannel, outchannel, stride=1):
        super(ResidualBlock, self).__init__()
        self.left = nn.Sequential(
            nn.Conv2d(inchannel, outchannel, kernel_size=3, stride=stride, padding=1, bias=False),
            nn.BatchNorm2d(outchannel),
            nn.ReLU(inplace=True),
            nn.Conv2d(outchannel, outchannel, kernel_size=3, stride=1, padding=1, bias=False),
            nn.BatchNorm2d(outchannel)
        )
        self.shortcut = nn.Sequential()
        if stride != 1 or inchannel != outchannel:
            self.shortcut = nn.Sequential(
                nn.Conv2d(inchannel, outchannel, kernel_size=1, stride=stride, bias=False),
                nn.BatchNorm2d(outchannel)
            )

    def forward(self, x):
        out = self.left(x)
        out += self.shortcut(x)
        out = F.relu(out)
        return out

class ResNet18_client_side(nn.Module):
    def __init__(self, ResidualBlock, num_classes=10):
        super(ResNet18_client_side, self).__init__()
        self.inchannel = 64
        self.conv1 = nn.Sequential(
            nn.Conv2d(1, 64, kernel_size=3, stride=1, padding=1, bias=False),
            nn.BatchNorm2d(64),
            nn.ReLU(),
        )
        self.layer1 = self.make_layer(ResidualBlock, 64,  2, stride=1)
        self.layer2 = self.make_layer(ResidualBlock, 128, 2, stride=2)
        self.layer3 = self.make_layer(ResidualBlock, 256, 2, stride=2)
        self.layer4 = self.make_layer(ResidualBlock, 512, 2, stride=2)
        self.fc = nn.Linear(512, num_classes)

    def make_layer(self, block, channels, num_blocks, stride):
        strides = [stride] + [1] * (num_blocks - 1)   #strides=[1,1]
        layers = []
        for stride in strides:
            layers.append(block(self.inchannel, channels, stride))
            self.inchannel = channels
        return nn.Sequential(*layers)

    def forward(self, x):
        out = self.conv1(x)
        out = self.layer1(out)
        out = self.layer2(out)
        out = self.layer3(out)
        out = self.layer4(out)
        #out = F.avg_pool2d(out, 4)
        #out = out.view(out.size(0), -1)
        #out = self.fc(out)
        return out


net_glob_client = ResNet18_client_side(ResidualBlock)
if torch.cuda.device_count() > 1:
    print("We use", torch.cuda.device_count(), "GPUs")
    net_glob_client = nn.DataParallel(
        net_glob_client)  # to use the multiple GPUs; later we can change this to CPUs only

net_glob_client.to(device)
print(net_glob_client)


# =====================================================================================================
#                           Server-side Model definition
# =====================================================================================================
# Model at server side



class ResNet18_server_side(nn.Module):
    def __init__(self, ResidualBlock, num_classes=10):
        super(ResNet18_server_side, self).__init__()
        self.inchannel = 64
        self.conv1 = nn.Sequential(
            nn.Conv2d(1, 64, kernel_size=3, stride=1, padding=1, bias=False),
            nn.BatchNorm2d(64),
            nn.ReLU(),
        )
        self.layer1 = self.make_layer(ResidualBlock, 64,  2, stride=1)
        self.layer2 = self.make_layer(ResidualBlock, 128, 2, stride=2)
        self.layer3 = self.make_layer(ResidualBlock, 256, 2, stride=2)
        self.layer4 = self.make_layer(ResidualBlock, 512, 2, stride=2)
        self.fc = nn.Linear(512, num_classes)

    def make_layer(self, block, channels, num_blocks, stride):
        strides = [stride] + [1] * (num_blocks - 1)   #strides=[1,1]
        layers = []
        for stride in strides:
            layers.append(block(self.inchannel, channels, stride))
            self.inchannel = channels
        return nn.Sequential(*layers)

    def forward(self, x):
        #out = self.conv1(x)
        #out = self.layer1(out)
        #out = self.layer2(out)
        #out = self.layer3(x)
        #out = self.layer4(out)
        out = F.avg_pool2d(x, 4)
        out = out.view(out.size(0), -1)
        out = self.fc(out)
        return out


net_glob_server = ResNet18_server_side(ResidualBlock)  # 7 is my numbr of classes
if torch.cuda.device_count() > 1:
    print("We use", torch.cuda.device_count(), "GPUs")
    net_glob_server = nn.DataParallel(net_glob_server)  # to use the multiple GPUs

net_glob_server.to(device)
print(net_glob_server)

# ===================================================================================
# For Server Side Loss and Accuracy
loss_train_collect = []
acc_train_collect = []
loss_test_collect = []
acc_test_collect = []
batch_acc_train = []
batch_loss_train = []
batch_acc_test = []
batch_loss_test = []
run_time=[]

criterion = nn.CrossEntropyLoss()
count1 = 0
count2 = 0


# ====================================================================================================
#                                  Server Side Programs
# ====================================================================================================
# Federated averaging: FedAvg
def FedAvg(w):
    w_avg = copy.deepcopy(w[0])
    for k in w_avg.keys():
        for i in range(1, len(w)):
            w_avg[k] += w[i][k]
        w_avg[k] = torch.div(w_avg[k], len(w))
    return w_avg


def calculate_accuracy(fx, y):
    preds = fx.max(1, keepdim=True)[1]
    correct = preds.eq(y.view_as(preds)).sum()
    acc = 100.00 * correct.float() / preds.shape[0]
    return acc


# to print train - test together in each round-- these are made global
acc_avg_all_user_train = 0
loss_avg_all_user_train = 0
loss_train_collect_user = []
acc_train_collect_user = []
loss_test_collect_user = []
acc_test_collect_user = []
train_check=False
test_check=False
# client idx collector
idx_collect = []
l_epoch_check = False
fed_check = False
server_clone888=[]
server_temp888=[]


# Server-side function associated with Training
def train_server(fx_client, y, l_epoch_count, l_epoch, idx, len_batch):
    global net_glob_server, criterion, device, batch_acc_train, batch_loss_train, l_epoch_check, fed_check
    global loss_train_collect, acc_train_collect, count1, acc_avg_all_user_train, loss_avg_all_user_train, idx_collect
    global loss_train_collect_user, acc_train_collect_user, lr, server_clone888,train_check,test_check,server_temp888

    train_net_local888 = copy.deepcopy(net_glob_server).to(device)
    train_net_local888.train()
    optimizer_server = torch.optim.SGD(train_net_local888.parameters(), lr=0.01, momentum=0.9, weight_decay=5e-4)
    # optimizer = optim.SGD(resnet18.parameters(), lr=0.01, momentum=0.9, weight_decay=5e-4)
    # train and update
    optimizer_server.zero_grad()

    fx_client = fx_client.to(device)
    y = y.to(device)

    # ---------forward prop-------------
    fx_server = train_net_local888(fx_client)

    # calculate loss
    loss = criterion(fx_server, y)
    # calculate accuracy
    acc = calculate_accuracy(fx_server, y)

    # --------backward prop--------------
    loss.backward()
    dfx_client = fx_client.grad.clone().detach()
    optimizer_server.step()

    batch_loss_train.append(loss.item())
    batch_acc_train.append(acc.item())
    server_clone888.append(copy.deepcopy(train_net_local888.state_dict()))
    server_temp888 = []
    server_temp888.append(copy.deepcopy(train_net_local888.state_dict()))

    # server-side model net_glob_server is global so it is updated automatically in each pass to this function

    # count1: to track the completion of the local batch associated with one client
    count1 += 1
    if count1 == 10:
        w_glob_server888 = FedAvg(server_clone888)
        server_clone888=[]
        # Update client-side global model
        net_glob_server.load_state_dict(w_glob_server888)
        acc_avg_train = sum(batch_acc_train) / len(batch_acc_train)  # it has accuracy for one batch
        loss_avg_train = sum(batch_loss_train) / len(batch_loss_train)

        batch_acc_train = []
        batch_loss_train = []
        count1 = 0

        # prRed('Client{} Train => Local Epoch: {} \tAcc: {:.3f} \tLoss: {:.4f}'.format(idx, l_epoch_count, acc_avg_train,
        #                                                                               loss_avg_train))

        # If one local epoch is completed, after this a new client will come
        print(l_epoch)
        if True:

            l_epoch_check = True  # to evaluate_server function - to check local epoch has completed or not

            # we store the last accuracy in the last batch of the epoch and it is not the average of all local epochs
            # this is because we work on the last trained model and its accuracy (not earlier cases)

            # print("accuracy = ", acc_avg_train)
            acc_avg_train_all = acc_avg_train
            loss_avg_train_all = loss_avg_train

            # accumulate accuracy and loss for each new user
            loss_train_collect_user.append(loss_avg_train_all)
            acc_train_collect_user.append(acc_avg_train_all)

            # collect the id of each new user
            if idx not in idx_collect:
                idx_collect.append(idx)
                # print(idx_collect)

        # This is to check if all users are served for one round --------------------
        if train_check:
            train_check=False
            #test_check = True  # to evaluate_server function  - to check fed check has hitted
            # all users served for one round ------------------------- output print and update is done in evaluate_server()
            # for nicer display

            idx_collect = []

            acc_avg_all_user_train = sum(acc_train_collect_user) / len(acc_train_collect_user)
            loss_avg_all_user_train = sum(loss_train_collect_user) / len(loss_train_collect_user)

            loss_train_collect.append(loss_avg_all_user_train)
            acc_train_collect.append(acc_avg_all_user_train)

            acc_train_collect_user = []
            loss_train_collect_user = []

    # send gradients to the client
    return dfx_client


# Server-side functions associated with Testing
def evaluate_server(fx_client, y, idx, len_batch, ell):
    global net_glob_server, criterion, batch_acc_test, batch_loss_test
    global loss_test_collect, acc_test_collect, count2, num_users, acc_avg_train_all, loss_avg_train_all, l_epoch_check, fed_check
    global loss_test_collect_user, acc_test_collect_user, acc_avg_all_user_train, loss_avg_all_user_train,test_check

    net_glob_server.eval()

    with torch.no_grad():
        fx_client = fx_client.to(device)
        y = y.to(device)
        # ---------forward prop-------------
        fx_server = net_glob_server(fx_client)

        # calculate loss
        loss = criterion(fx_server, y)
        # calculate accuracy
        acc = calculate_accuracy(fx_server, y)

        batch_loss_test.append(loss.item())
        batch_acc_test.append(acc.item())

        count2 += 1
        if count2 == len_batch:
            acc_avg_test = sum(batch_acc_test) / len(batch_acc_test)
            loss_avg_test = sum(batch_loss_test) / len(batch_loss_test)

            batch_acc_test = []
            batch_loss_test = []
            count2 = 0

            # prGreen('Client{} Test =>                   \tAcc: {:.3f} \tLoss: {:.4f}'.format(idx, acc_avg_test,
            #                                                                                  loss_avg_test))

            # if a local epoch is completed
            if True:
                l_epoch_check = False

                # Store the last accuracy and loss
                acc_avg_test_all = acc_avg_test
                loss_avg_test_all = loss_avg_test

                loss_test_collect_user.append(loss_avg_test_all)
                acc_test_collect_user.append(acc_avg_test_all)

            # if all users are served for one round ----------
            if test_check:
                test_check = False

                acc_avg_all_user = sum(acc_test_collect_user) / len(acc_test_collect_user)
                loss_avg_all_user = sum(loss_test_collect_user) / len(loss_test_collect_user)

                loss_test_collect.append(loss_avg_all_user)
                acc_test_collect.append(acc_avg_all_user)
                acc_test_collect_user = []
                loss_test_collect_user = []

                print("====================== SERVER V1==========================")
                print(' Train: Round {:3d}, Avg Accuracy {:.3f} | Avg Loss {:.3f}'.format(ell, acc_avg_all_user_train,
                                                                                          loss_avg_all_user_train))
                print(' Test: Round {:3d}, Avg Accuracy {:.3f} | Avg Loss {:.3f}'.format(ell, acc_avg_all_user,
                                                                                         loss_avg_all_user))
                print("==========================================================")

    return


# ==============================================================================================================
#                                       Clients Side Program
# ==============================================================================================================
class DatasetSplit(Dataset):
    def __init__(self, dataset, idxs):
        self.dataset = dataset
        self.idxs = list(idxs)

    def __len__(self):
        return len(self.idxs)

    def __getitem__(self, item):
        image, label = self.dataset[self.idxs[item]]
        return image, label


# Client-side functions associated with Training and Testing
class Client(object):
    def __init__(self, idx, lr, device, dataset_train=None, dataset_test=None, idxs=None,
                 idxs_test=None):
        self.idx = idx
        self.device = device
        self.lr = lr
        self.local_ep = 1
        # self.selected_clients = []
        self.ldr_train = DataLoader(DatasetSplit(dataset_train, idxs), batch_size=128, shuffle=True)
        self.ldr_test = DataLoader(DatasetSplit(dataset_test, idxs_test), batch_size=100, shuffle=True)

    def train(self, net,batch_idx, images, labels):
        net.train()
        optimizer_client = torch.optim.SGD(net.parameters(), lr=0.01, momentum=0.9, weight_decay=5e-4)


        images, labels = images.to(self.device), labels.to(self.device)
        optimizer_client.zero_grad()
        # ---------forward prop-------------
        fx = net(images)
        client_fx = fx.clone().detach().requires_grad_(True)

        # Sending activations to server and receiving gradients from server
        dfx = train_server(client_fx, labels, iter, self.local_ep, self.idx, 1)

        # --------backward prop -------------
        fx.backward(dfx)
        optimizer_client.step()

            # prRed('Client{} Train => Epoch: {}'.format(self.idx, ell))

        return net.state_dict()

    def evaluate(self, net, ell):
        net.eval()

        with torch.no_grad():
            len_batch = len(self.ldr_test)
            for batch_idx, (images, labels) in enumerate(self.ldr_test):
                images, labels = images.to(self.device), labels.to(self.device)
                # ---------forward prop-------------
                fx = net(images)

                # Sending activations to server
                evaluate_server(fx, labels, self.idx, len_batch, ell)

            # prRed('Client{} Test => Epoch: {}'.format(self.idx, ell))

        return

    # =====================================================================================================


# dataset_iid() will create a dictionary to collect the indices of the data samples randomly for each client
# IID HAM10000 datasets will be created based on this
def mnist_user_dataset(dataset, num_users, noniid_fraction):
    """
    Sample a 'fraction' of non-I.I.D client data from MNIST dataset
    :param dataset:
    :param num_users:
    :param fraction:
    :return:
    """

    # initialization
    total_items = len(dataset)
    num_noniid_items = len(dataset) * noniid_fraction
    num_iid_items = total_items - num_noniid_items
    dict_users = list()
    for ii in range(num_users):
        dict_users.append(list())
    idxs = [i for i in range(len(dataset))]

    # IID
    if num_iid_items != 0:
        per_user_iid_items = int(num_iid_items / num_users)
        for ii in range(num_users):
            tmp_set = set(np.random.choice(idxs, per_user_iid_items, replace=False))
            dict_users[ii] += tmp_set
            idxs = list(set(idxs) - tmp_set)

    # NON-IID
    if num_noniid_items != 0:

        num_shards = num_users  # each user has one shard
        per_shards_num_imgs = int(num_noniid_items / num_shards)
        idx_shard = [i for i in range(num_shards)]
        labels = dataset.train_labels[idxs].numpy()

        # sort labels
        idxs_labels = np.vstack((idxs, labels))
        idxs_labels = idxs_labels[:, idxs_labels[1,:].argsort()]
        idxs = idxs_labels[0, :]

        # divide and assign
        i = 0
        while idx_shard:
            rand_idx = np.random.choice(idx_shard, 1, replace=False)
            idx_shard = list(set(idx_shard) - set(rand_idx))
            dict_users[i].extend(idxs[int(rand_idx) * per_shards_num_imgs: (int(rand_idx) + 1) * per_shards_num_imgs])
            i = divmod(i + 1, num_users)[1]

    return dict_users



def dataset_iid(dataset, num_users):
    num_items = int(len(dataset) / num_users)
    dict_users, all_idxs = {}, [i for i in range(len(dataset))]
    for i in range(num_users):
        dict_users[i] = set(np.random.choice(all_idxs, num_items, replace=False))
        all_idxs = list(set(all_idxs) - dict_users[i])
    return dict_users


# =============================================================================
#                         Data loading
# =============================================================================
# df = pd.read_csv('data/HAM10000_metadata.csv')
# print(df.head())


lesion_type = {
    'nv': 'Melanocytic nevi',
    'mel': 'Melanoma',
    'bkl': 'Benign keratosis-like lesions ',
    'bcc': 'Basal cell carcinoma',
    'akiec': 'Actinic keratoses',
    'vasc': 'Vascular lesions',
    'df': 'Dermatofibroma'
}

# merging both folders of HAM1000 dataset -- part1 and part2 -- into a single directory
imageid_path = {os.path.splitext(os.path.basename(x))[0]: x
                for x in glob(os.path.join("data", '*', '*.jpg'))}



# =============================================================================
#                         Data preprocessing
# =============================================================================

mean = (0.4914, 0.4822, 0.4465)
std = (0.2023, 0.1994, 0.2010)

# 数据预处理和增强
transform_train = transforms.Compose([
    transforms.RandomCrop(32, padding=4),
    transforms.RandomHorizontalFlip(),
    transforms.ToTensor(),
    transforms.Normalize(mean, std),
])

transform_test = transforms.Compose([
    transforms.ToTensor(),
    transforms.Normalize(mean, std),
])
trans_mnist = transforms.Compose([transforms.ToTensor(), transforms.Normalize((0.1307,), (0.3081,))])
dataset_train = datasets.FashionMNIST('../data2/fmnist/', train=True, download=True, transform=trans_mnist)
dataset_test = datasets.FashionMNIST('../data2/fmnist/', train=False, download=True, transform=trans_mnist)
# dataset_train = SkinData(train, transform = train_transforms)
# dataset_test = SkinData(test, transform = test_transforms)

# ----------------------------------------------------------------
# dict_users = dataset_iid(dataset_train, num_users)
# dict_users_test = dataset_iid(dataset_test, num_users)
dict_users = mnist_user_dataset(dataset_train, num_users,0)
#dict_users_test=cifar_user_dataset(dataset_test,num_users,0.9)
dict_users_test = dataset_iid(dataset_test, num_users)

# ------------ Training And Testing -----------------
net_glob_client.train()
# copy weights
w_glob_client = net_glob_client.state_dict()

# Federation takes place after certain local epochs in train() client-side
# this epoch is global epoch, also known as rounds
for iter in range(epochs):
    m = max(int(frac * num_users), 1)
    idxs_users = np.random.choice(range(num_users), m, replace=False)
    w_locals_client = []
    clients=[]
    nets=[]
    batch_idxs=[]
    imageses=[]
    labelss=[]
    for idx in idxs_users:
        clients.append(Client(idx, lr, device, dataset_train=dataset_train, dataset_test=dataset_test,
                              idxs=dict_users[idx], idxs_test=dict_users_test[idx]))
        nets.append(copy.deepcopy(net_glob_client).to(device))
        batch_idxs.append([])
        imageses.append([])
        labelss.append([])
        for batch_idx, (images, labels) in enumerate(DataLoader(DatasetSplit(dataset_train, dict_users[idx]), batch_size=128, shuffle=True)):
            batch_idxs[-1].append(batch_idx)
            imageses[-1].append(images)
            labelss[-1].append(labels)
    # print(len(batch_idxs[0]))
    # print(net_glob_client.state_dict()['conv1.weight'])
    # print(net_glob_client.state_dict()['conv2.weight'])
    # print(net_glob_client.state_dict()['fc.weight'])

    for i in range(len(clients)):
        #w_locals_client.append(copy.deepcopy(nets[i].state_dict()))
        if i ==len(clients)-1:
            test_check = True
        clients[i].evaluate(net=copy.deepcopy(nets[i]).to(device), ell=iter)
    for uy in range(0,5):
        for j in range(len(batch_idxs[0])):
            if uy==4 and j==len(batch_idxs[0])-1:
                train_check=True
            for i in range(len(clients)):
                clients[i].train(nets[i],batch_idxs[i][j],imageses[i][j],labelss[i][j])

                # print(len(server_clone888))

    for i in range(len(clients)):
        w_locals_client.append(copy.deepcopy(nets[i].state_dict()))
    print("------------------------------------------------------------")
    print("------ Fed Server: Federation process at Client-Side -------")
    print("------------------------------------------------------------")
    w_glob_client = FedAvg(w_locals_client)

    # Update client-side global model
    net_glob_client.load_state_dict(w_glob_client)

    run_time.append(time.time())
# ===================================================================================

print("Training and Evaluation completed!")

# ===============================================================================
# Save output data to .excel file (we use for comparision plots)
round_process = [i for i in range(1, len(acc_train_collect) + 1)]
print(loss_train_collect)
print(loss_test_collect)
print(acc_train_collect)
print(acc_test_collect)
df = DataFrame({'round': round_process, 'acc_train': acc_train_collect, 'acc_test': acc_test_collect,'time':run_time})
file_name = program + ".xlsx"
df.to_excel(file_name, sheet_name="v1_test", index=False)



==> AAAI-SplitFed/code/old.py <==
# =============================================================================
# SplitfedV2 (SFLV2) learning: ResNet18 on HAM10000
# HAM10000 dataset: Tschandl, P.: The HAM10000 dataset, a large collection of multi-source dermatoscopic images of common pigmented skin lesions (2018), doi:10.7910/DVN/DBW86T

# We have three versions of our implementations
# Version1: without using socket and no DP+PixelDP
# Version2: with using socket but no DP+PixelDP
# Version3: without using socket but with DP+PixelDP

# This program is Version1: Single program simulation
# ==============================================================================

import torch
from torch import nn
from torchvision import transforms
from torch.utils.data import DataLoader, Dataset
import torch.nn.functional as F
import math
import os.path
from torchvision import datasets, transforms, models
import pandas as pd
from sklearn.model_selection import train_test_split
from PIL import Image
from glob import glob
from pandas import DataFrame
import random
import numpy as np
import os
import time
import matplotlib

matplotlib.use('Agg')
import matplotlib.pyplot as plt
import copy

SEED = 1234
random.seed(SEED)
np.random.seed(SEED)
torch.manual_seed(SEED)
torch.cuda.manual_seed(SEED)
if torch.cuda.is_available():
    torch.backends.cudnn.deterministic = True
    print(torch.cuda.get_device_name(0))

# ===================================================================
program = "old_0.8_lc=2"
print(f"---------{program}----------")  # this is to identify the program in the slurm outputs files

device = torch.device('cuda' if torch.cuda.is_available() else 'cpu')
#device = torch.device('mps' if torch.backends.mps.is_available() else 'cpu')


# To print in color -------test/train of the client side
def prRed(skk): print("\033[91m {}\033[00m".format(skk))


def prGreen(skk): print("\033[92m {}\033[00m".format(skk))


# ===================================================================
# No. of users
num_users = 10
epochs = 100
frac = 1  # participation of clients; if 1 then 100% clients participate in SFLV2
lr = 0.01


# =====================================================================================================
#                           Client-side Model definition
# =====================================================================================================
# Model at client side
class ResidualBlock(nn.Module):
    def __init__(self, inchannel, outchannel, stride=1):
        super(ResidualBlock, self).__init__()
        self.left = nn.Sequential(
            nn.Conv2d(inchannel, outchannel, kernel_size=3, stride=stride, padding=1, bias=False),
            nn.BatchNorm2d(outchannel),
            nn.ReLU(inplace=True),
            nn.Conv2d(outchannel, outchannel, kernel_size=3, stride=1, padding=1, bias=False),
            nn.BatchNorm2d(outchannel)
        )
        self.shortcut = nn.Sequential()
        if stride != 1 or inchannel != outchannel:
            self.shortcut = nn.Sequential(
                nn.Conv2d(inchannel, outchannel, kernel_size=1, stride=stride, bias=False),
                nn.BatchNorm2d(outchannel)
            )

    def forward(self, x):
        out = self.left(x)
        out += self.shortcut(x)
        out = F.relu(out)
        return out

class ResNet18_client_side(nn.Module):
    def __init__(self, ResidualBlock, num_classes=10):
        super(ResNet18_client_side, self).__init__()
        self.inchannel = 64
        self.conv1 = nn.Sequential(
            nn.Conv2d(3, 64, kernel_size=3, stride=1, padding=1, bias=False),
            nn.BatchNorm2d(64),
            nn.ReLU(),
        )
        self.layer1 = self.make_layer(ResidualBlock, 64,  2, stride=1)
        self.layer2 = self.make_layer(ResidualBlock, 128, 2, stride=2)
        self.layer3 = self.make_layer(ResidualBlock, 256, 2, stride=2)
        self.layer4 = self.make_layer(ResidualBlock, 512, 2, stride=2)
        self.fc = nn.Linear(512, num_classes)

    def make_layer(self, block, channels, num_blocks, stride):
        strides = [stride] + [1] * (num_blocks - 1)   #strides=[1,1]
        layers = []
        for stride in strides:
            layers.append(block(self.inchannel, channels, stride))
            self.inchannel = channels
        return nn.Sequential(*layers)

    def forward(self, x):
        out = self.conv1(x)
        out = self.layer1(out)
        out = self.layer2(out)
        #out = self.layer3(out)
        #out = self.layer4(out)
        #out = F.avg_pool2d(out, 4)
        #out = out.view(out.size(0), -1)
        #out = self.fc(out)
        return out


net_glob_client = ResNet18_client_side(ResidualBlock)
if torch.cuda.device_count() > 1:
    print("We use", torch.cuda.device_count(), "GPUs")
    net_glob_client = nn.DataParallel(
        net_glob_client)  # to use the multiple GPUs; later we can change this to CPUs only

net_glob_client.to(device)
print(net_glob_client)


# =====================================================================================================
#                           Server-side Model definition
# =====================================================================================================
# Model at server side



class ResNet18_server_side(nn.Module):
    def __init__(self, ResidualBlock, num_classes=10):
        super(ResNet18_server_side, self).__init__()
        self.inchannel = 64
        self.conv1 = nn.Sequential(
            nn.Conv2d(3, 64, kernel_size=3, stride=1, padding=1, bias=False),
            nn.BatchNorm2d(64),
            nn.ReLU(),
        )
        self.layer1 = self.make_layer(ResidualBlock, 64,  2, stride=1)
        self.layer2 = self.make_layer(ResidualBlock, 128, 2, stride=2)
        self.layer3 = self.make_layer(ResidualBlock, 256, 2, stride=2)
        self.layer4 = self.make_layer(ResidualBlock, 512, 2, stride=2)
        self.fc = nn.Linear(512, num_classes)

    def make_layer(self, block, channels, num_blocks, stride):
        strides = [stride] + [1] * (num_blocks - 1)   #strides=[1,1]
        layers = []
        for stride in strides:
            layers.append(block(self.inchannel, channels, stride))
            self.inchannel = channels
        return nn.Sequential(*layers)

    def forward(self, x):
        #out = self.conv1(x)
        #out = self.layer1(out)
        #out = self.layer2(out)
        out = self.layer3(x)
        out = self.layer4(out)
        out = F.avg_pool2d(out, 4)
        out = out.view(out.size(0), -1)
        out = self.fc(out)
        return out


net_glob_server = ResNet18_server_side(ResidualBlock)  # 7 is my numbr of classes
if torch.cuda.device_count() > 1:
    print("We use", torch.cuda.device_count(), "GPUs")
    net_glob_server = nn.DataParallel(net_glob_server)  # to use the multiple GPUs

net_glob_server.to(device)
print(net_glob_server)

# ===================================================================================
# For Server Side Loss and Accuracy
loss_train_collect = []
acc_train_collect = []
loss_test_collect = []
acc_test_collect = []
batch_acc_train = []
batch_loss_train = []
batch_acc_test = []
batch_loss_test = []
run_time=[]

criterion = nn.CrossEntropyLoss()
count1 = 0
count2 = 0


# ====================================================================================================
#                                  Server Side Programs
# ====================================================================================================
# Federated averaging: FedAvg
def FedAvg(w):
    w_avg = copy.deepcopy(w[0])
    for k in w_avg.keys():
        for i in range(1, len(w)):
            w_avg[k] += w[i][k]
        w_avg[k] = torch.div(w_avg[k], len(w))
    return w_avg


def calculate_accuracy(fx, y):
    preds = fx.max(1, keepdim=True)[1]
    correct = preds.eq(y.view_as(preds)).sum()
    acc = 100.00 * correct.float() / preds.shape[0]
    return acc


# to print train - test together in each round-- these are made global
acc_avg_all_user_train = 0
loss_avg_all_user_train = 0
loss_train_collect_user = []
acc_train_collect_user = []
loss_test_collect_user = []
acc_test_collect_user = []

# client idx collector
idx_collect = []
l_epoch_check = False
fed_check = False


# Server-side function associated with Training
def train_server(fx_client, y, l_epoch_count, l_epoch, idx, len_batch):
    global net_glob_server, criterion, device, batch_acc_train, batch_loss_train, l_epoch_check, fed_check
    global loss_train_collect, acc_train_collect, count1, acc_avg_all_user_train, loss_avg_all_user_train, idx_collect
    global loss_train_collect_user, acc_train_collect_user, lr

    net_glob_server.train()
    optimizer_server = torch.optim.SGD(net_glob_server.parameters(), lr=0.01, momentum=0.9, weight_decay=5e-4)

    # train and update
    optimizer_server.zero_grad()

    fx_client = fx_client.to(device)
    y = y.to(device)

    # ---------forward prop-------------
    fx_server = net_glob_server(fx_client)

    # calculate loss
    loss = criterion(fx_server, y)
    # calculate accuracy
    acc = calculate_accuracy(fx_server, y)

    # --------backward prop--------------
    loss.backward()
    dfx_client = fx_client.grad.clone().detach()
    optimizer_server.step()

    batch_loss_train.append(loss.item())
    batch_acc_train.append(acc.item())

    # server-side model net_glob_server is global so it is updated automatically in each pass to this function

    # count1: to track the completion of the local batch associated with one client
    count1 += 1
    if count1 == len_batch:
        acc_avg_train = sum(batch_acc_train) / len(batch_acc_train)  # it has accuracy for one batch
        loss_avg_train = sum(batch_loss_train) / len(batch_loss_train)

        batch_acc_train = []
        batch_loss_train = []
        count1 = 0

        prRed('Client{} Train => Local Epoch: {} \tAcc: {:.3f} \tLoss: {:.4f}'.format(idx, l_epoch_count, acc_avg_train,
                                                                                      loss_avg_train))

        # If one local epoch is completed, after this a new client will come
        if l_epoch_count == l_epoch - 1:

            l_epoch_check = True  # to evaluate_server function - to check local epoch has completed or not

            # we store the last accuracy in the last batch of the epoch and it is not the average of all local epochs
            # this is because we work on the last trained model and its accuracy (not earlier cases)

            # print("accuracy = ", acc_avg_train)
            acc_avg_train_all = acc_avg_train
            loss_avg_train_all = loss_avg_train

            # accumulate accuracy and loss for each new user
            loss_train_collect_user.append(loss_avg_train_all)
            acc_train_collect_user.append(acc_avg_train_all)

            # collect the id of each new user
            if idx not in idx_collect:
                idx_collect.append(idx)
                # print(idx_collect)

        # This is to check if all users are served for one round --------------------
        if len(idx_collect) == num_users:
            fed_check = True  # to evaluate_server function  - to check fed check has hitted
            # all users served for one round ------------------------- output print and update is done in evaluate_server()
            # for nicer display

            idx_collect = []

            acc_avg_all_user_train = sum(acc_train_collect_user) / len(acc_train_collect_user)
            loss_avg_all_user_train = sum(loss_train_collect_user) / len(loss_train_collect_user)

            loss_train_collect.append(loss_avg_all_user_train)
            acc_train_collect.append(acc_avg_all_user_train)

            acc_train_collect_user = []
            loss_train_collect_user = []

    # send gradients to the client
    return dfx_client


# Server-side functions associated with Testing
def evaluate_server(fx_client, y, idx, len_batch, ell):
    global net_glob_server, criterion, batch_acc_test, batch_loss_test
    global loss_test_collect, acc_test_collect, count2, num_users, acc_avg_train_all, loss_avg_train_all, l_epoch_check, fed_check
    global loss_test_collect_user, acc_test_collect_user, acc_avg_all_user_train, loss_avg_all_user_train

    net_glob_server.eval()

    with torch.no_grad():
        fx_client = fx_client.to(device)
        y = y.to(device)
        # ---------forward prop-------------
        fx_server = net_glob_server(fx_client)

        # calculate loss
        loss = criterion(fx_server, y)
        # calculate accuracy
        acc = calculate_accuracy(fx_server, y)

        batch_loss_test.append(loss.item())
        batch_acc_test.append(acc.item())

        count2 += 1
        if count2 == len_batch:
            acc_avg_test = sum(batch_acc_test) / len(batch_acc_test)
            loss_avg_test = sum(batch_loss_test) / len(batch_loss_test)

            batch_acc_test = []
            batch_loss_test = []
            count2 = 0

            prGreen('Client{} Test =>                   \tAcc: {:.3f} \tLoss: {:.4f}'.format(idx, acc_avg_test,
                                                                                             loss_avg_test))

            # if a local epoch is completed
            if l_epoch_check:
                l_epoch_check = False

                # Store the last accuracy and loss
                acc_avg_test_all = acc_avg_test
                loss_avg_test_all = loss_avg_test

                loss_test_collect_user.append(loss_avg_test_all)
                acc_test_collect_user.append(acc_avg_test_all)

            # if all users are served for one round ----------
            if fed_check:
                fed_check = False

                acc_avg_all_user = sum(acc_test_collect_user) / len(acc_test_collect_user)
                loss_avg_all_user = sum(loss_test_collect_user) / len(loss_test_collect_user)

                loss_test_collect.append(loss_avg_all_user)
                acc_test_collect.append(acc_avg_all_user)
                acc_test_collect_user = []
                loss_test_collect_user = []

                print("====================== SERVER V1==========================")
                print(' Train: Round {:3d}, Avg Accuracy {:.3f} | Avg Loss {:.3f}'.format(ell, acc_avg_all_user_train,
                                                                                          loss_avg_all_user_train))
                print(' Test: Round {:3d}, Avg Accuracy {:.3f} | Avg Loss {:.3f}'.format(ell, acc_avg_all_user,
                                                                                         loss_avg_all_user))
                print("==========================================================")

    return


# ==============================================================================================================
#                                       Clients Side Program
# ==============================================================================================================
class DatasetSplit(Dataset):
    def __init__(self, dataset, idxs):
        self.dataset = dataset
        self.idxs = list(idxs)

    def __len__(self):
        return len(self.idxs)

    def __getitem__(self, item):
        image, label = self.dataset[self.idxs[item]]
        return image, label


# Client-side functions associated with Training and Testing
class Client(object):
    def __init__(self, net_client_model, idx, lr, device, dataset_train=None, dataset_test=None, idxs=None,
                 idxs_test=None):
        self.idx = idx
        self.device = device
        self.lr = lr
        self.local_ep = 5
        # self.selected_clients = []
        self.ldr_train = DataLoader(DatasetSplit(dataset_train, idxs), batch_size=128, shuffle=True)
        self.ldr_test = DataLoader(DatasetSplit(dataset_test, idxs_test), batch_size=100, shuffle=True)

    def train(self, net):
        net.train()
        optimizer_client = torch.optim.SGD(net.parameters(), lr=0.01, momentum=0.9, weight_decay=5e-4)

        for iter in range(self.local_ep):
            len_batch = len(self.ldr_train)
            for batch_idx, (images, labels) in enumerate(self.ldr_train):
                images, labels = images.to(self.device), labels.to(self.device)
                optimizer_client.zero_grad()
                # ---------forward prop-------------
                fx = net(images)
                client_fx = fx.clone().detach().requires_grad_(True)

                # Sending activations to server and receiving gradients from server
                dfx = train_server(client_fx, labels, iter, self.local_ep, self.idx, len_batch)

                # --------backward prop -------------
                fx.backward(dfx)
                optimizer_client.step()

            # prRed('Client{} Train => Epoch: {}'.format(self.idx, ell))

        return net.state_dict()

    def evaluate(self, net, ell):
        net.eval()

        with torch.no_grad():
            len_batch = len(self.ldr_test)
            for batch_idx, (images, labels) in enumerate(self.ldr_test):
                images, labels = images.to(self.device), labels.to(self.device)
                # ---------forward prop-------------
                fx = net(images)

                # Sending activations to server
                evaluate_server(fx, labels, self.idx, len_batch, ell)

            # prRed('Client{} Test => Epoch: {}'.format(self.idx, ell))

        return

    # =====================================================================================================


# dataset_iid() will create a dictionary to collect the indices of the data samples randomly for each client
# IID HAM10000 datasets will be created based on this
def cifar_user_dataset(dataset, num_users, noniid_fraction):
    """
    Sample a 'fraction' of non-I.I.D client data from MNIST dataset
    :param dataset:
    :param num_users:
    :param fraction:
    :return:
    """

    # initialization
    total_items = len(dataset)
    num_noniid_items = len(dataset) * noniid_fraction
    num_iid_items = total_items - num_noniid_items
    dict_users = list()
    for ii in range(num_users):
        dict_users.append(list())
    idxs = [i for i in range(len(dataset))]

    # IID
    if num_iid_items != 0:
        per_user_iid_items = int(num_iid_items / num_users)
        for ii in range(num_users):
            tmp_set = set(np.random.choice(idxs, per_user_iid_items, replace=False))
            dict_users[ii] += tmp_set
            idxs = list(set(idxs) - tmp_set)

    # NON-IID
    if num_noniid_items != 0:

        num_shards = num_users  # each user has one shard
        per_shards_num_imgs = int(num_noniid_items / num_shards)
        idx_shard = [i for i in range(num_shards)]
        labels = list()
        for ii in range(len(idxs)):
            labels.append(dataset[idxs[ii]][1])
        print(labels)
        # sort labels
        idxs_labels = np.vstack((idxs, labels))
        idxs_labels = idxs_labels[:, idxs_labels[1, :].argsort()]
        # for i in range(len(idxs_labels)):
        #     print('aaaaaaaaaaaaaaaaaaaaaaaaaaa')
        #     print(idxs_labels[i])
        idxs = idxs_labels[0, :]

        # divide and assign
        i = 0
        while idx_shard:
            print(idx_shard)
            rand_idx = np.random.choice(idx_shard, 1, replace=False)
            rand_idx[0] = idx_shard[0]
            # rand_idx.append(idx_shard[0])
            print(rand_idx)
            idx_shard = list(set(idx_shard) - set(rand_idx))
            dict_users[i].extend(idxs[int(rand_idx) * per_shards_num_imgs: (int(rand_idx) + 1) * per_shards_num_imgs])
            i = divmod(i + 1, num_users)[1]

    '''
    for ii in range(num_users):
        tmp = list()
        for jj in range(len(dict_users[ii])):
            tmp.append(dataset[dict_users[ii][jj]][1])
        tmp.sort()
        print(tmp)
    '''
    return dict_users


def dataset_iid(dataset, num_users):
    num_items = int(len(dataset) / num_users)
    dict_users, all_idxs = {}, [i for i in range(len(dataset))]
    for i in range(num_users):
        dict_users[i] = set(np.random.choice(all_idxs, num_items, replace=False))
        all_idxs = list(set(all_idxs) - dict_users[i])
    return dict_users


# =============================================================================
#                         Data loading
# =============================================================================
# df = pd.read_csv('data/HAM10000_metadata.csv')
# print(df.head())


lesion_type = {
    'nv': 'Melanocytic nevi',
    'mel': 'Melanoma',
    'bkl': 'Benign keratosis-like lesions ',
    'bcc': 'Basal cell carcinoma',
    'akiec': 'Actinic keratoses',
    'vasc': 'Vascular lesions',
    'df': 'Dermatofibroma'
}

# merging both folders of HAM1000 dataset -- part1 and part2 -- into a single directory
imageid_path = {os.path.splitext(os.path.basename(x))[0]: x
                for x in glob(os.path.join("../data", '*', '*.jpg'))}


# print("path---------------------------------------", imageid_path.get)
# df['path'] = df['image_id'].map(imageid_path.get)
# df['cell_type'] = df['dx'].map(lesion_type.get)
# df['target'] = pd.Categorical(df['cell_type']).codes
# print(df['cell_type'].value_counts())
# print(df['target'].value_counts())

# ==============================================================
# Custom dataset prepration to Pytorch format
class SkinData(Dataset):
    def __init__(self, df, transform=None):
        self.df = df
        self.transform = transform

    def __len__(self):
        return len(self.df)

    def __getitem__(self, index):
        X = Image.open(self.df['path'][index]).resize((64, 64))
        y = torch.tensor(int(self.df['target'][index]))

        if self.transform:
            X = self.transform(X)

        return X, y


# =============================================================================
# Train-test split
# train, test = train_test_split(df, test_size = 0.1)

# train = train.reset_index()
# test = test.reset_index()

# =============================================================================
#                         Data preprocessing
# =============================================================================
# Data preprocessing: Transformation
mean = (0.4914, 0.4822, 0.4465)
std = (0.2023, 0.1994, 0.2010)

# 数据预处理和增强
transform_train = transforms.Compose([
    transforms.RandomCrop(32, padding=4),
    transforms.RandomHorizontalFlip(),
    transforms.ToTensor(),
    transforms.Normalize(mean, std),
])

transform_test = transforms.Compose([
    transforms.ToTensor(),
    transforms.Normalize(mean, std),
])
dataset_train = datasets.CIFAR10('./data', train=True, download=True, transform=transform_train)
dataset_test = datasets.CIFAR10('./data', train=False, download=True, transform=transform_test)
# dataset_train = SkinData(train, transform = train_transforms)
# dataset_test = SkinData(test, transform = test_transforms)

# ----------------------------------------------------------------
# dict_users = dataset_iid(dataset_train, num_users)
# dict_users_test = dataset_iid(dataset_test, num_users)
dict_users = cifar_user_dataset(dataset_train, num_users, 0.8)
dict_users_test = dataset_iid(dataset_test, num_users)


# ------------ Training And Testing -----------------
net_glob_client.train()
# copy weights
w_glob_client = net_glob_client.state_dict()

# Federation takes place after certain local epochs in train() client-side
# this epoch is global epoch, also known as rounds
for iter in range(epochs):
    m = max(int(frac * num_users), 1)
    idxs_users = np.random.choice(range(num_users), m, replace=False)
    w_locals_client = []

    for idx in idxs_users:

        local = Client(net_glob_client, idx, lr, device, dataset_train=dataset_train, dataset_test=dataset_test,
                       idxs=dict_users[idx], idxs_test=dict_users_test[idx])

        local.evaluate(net=copy.deepcopy(net_glob_client).to(device), ell=iter)
        # Training ------------------
        w_client = local.train(net=copy.deepcopy(net_glob_client).to(device))
        w_locals_client.append(copy.deepcopy(w_client))

        # Testing -------------------


    # Ater serving all clients for its local epochs------------
    # Federation process at Client-Side------------------------
    print("------------------------------------------------------------")
    print("------ Fed Server: Federation process at Client-Side -------")
    print("------------------------------------------------------------")
    w_glob_client = FedAvg(w_locals_client)

    # Update client-side global model
    net_glob_client.load_state_dict(w_glob_client)
    run_time.append(time.time())

# ===================================================================================

print("Training and Evaluation completed!")

# ===============================================================================
# Save output data to .excel file (we use for comparision plots)
round_process = [i for i in range(1, len(acc_train_collect) + 1)]
print(round_process)
print(acc_train_collect)
print(acc_test_collect)
acc_test_collect.append(0)
print(loss_train_collect)
print(loss_test_collect)
print(acc_train_collect)
print(acc_test_collect)
df = DataFrame({'round': round_process, 'acc_train': acc_train_collect, 'acc_test': acc_test_collect,'time':run_time})
file_name = program + ".xlsx"
df.to_excel(file_name, sheet_name="v1_test", index=False)

# =============================================================================
#                         Program Completed
# =============================================================================










==> AAAI-SplitFed/code/plot_cifar_client100_1vs5_0.5.py <==
import matplotlib.pyplot as plt

x=[]
for i in range(0,200):
    x.append(i)

fl5=[11.09, 12.94, 22.7, 32.98, 39.94, 43.79, 47.04, 48.83, 49.41, 50.79, 52.13, 53.45, 55.15, 56.94, 57.82, 59.15, 59.91, 61.49, 62.33, 63.13, 64.16, 64.72, 65.65, 66.4, 67.16, 67.51, 68.1, 68.56, 68.93, 69.62, 70.02, 70.39, 70.88, 71.14, 71.66, 72.19, 72.57, 72.88, 73.44, 73.83, 74.24, 74.75, 75.23, 75.65, 76.0, 76.26, 76.62, 76.86, 77.13, 77.2, 78.02, 78.1, 78.22, 78.35, 79.07, 78.83, 79.32, 79.36, 79.56, 80.09, 80.01, 80.26, 80.61, 80.63, 80.71, 80.85, 81.16, 81.78, 81.4, 81.98, 81.86, 82.13, 82.31, 82.44, 82.5, 82.73, 82.92, 82.88, 82.85, 83.77, 83.43, 83.5, 83.6, 83.73, 83.83, 83.81, 83.79, 83.99, 83.95, 83.92, 84.22, 84.35, 84.37, 84.6, 84.71, 84.75, 84.65, 84.72, 85.06, 84.98, 85.2, 85.23, 85.1, 85.13, 85.32, 85.41, 85.55, 85.21, 85.71, 85.47, 85.88, 85.63, 85.98, 85.91, 85.95, 85.89, 85.89, 86.29, 86.12, 86.51, 86.1, 86.25, 86.53, 86.72, 86.36, 86.82, 86.45, 86.77, 86.87, 86.55, 87.19, 86.5, 87.18, 86.46, 87.15, 86.76, 87.33, 87.34, 87.26, 87.2, 87.39, 87.34, 87.65, 87.2, 87.68, 87.6, 87.9, 87.49, 87.71, 87.7, 87.92, 87.87, 88.02, 87.68, 88.03, 87.78, 88.16, 88.0, 88.14, 88.08, 88.28, 87.86, 88.35, 88.07, 88.6, 88.02, 88.37, 88.59, 88.32, 88.48, 88.57, 88.41, 88.55, 88.46, 88.7, 88.47, 88.63, 88.55, 88.72, 88.76, 88.72, 88.9, 88.33, 88.84, 88.35, 88.68, 88.72, 88.85, 88.87, 88.74, 88.76, 88.59, 88.74, 88.98, 89.08, 88.83, 89.0, 89.1, 89.16, 89.03]
fl=[11.09, 10.47, 9.87, 10.5, 10.58, 10.81, 12.03, 15.16, 18.71, 22.24, 24.01, 26.62, 29.13, 29.45, 31.06, 31.42, 32.41, 33.13, 34.01, 34.61, 35.4, 36.16, 36.86, 37.23, 38.5, 38.5, 39.39, 39.58, 39.26, 40.57, 40.36, 42.11, 40.96, 42.35, 40.32, 42.59, 41.09, 43.43, 42.06, 44.44, 42.92, 43.35, 42.16, 42.92, 42.27, 43.65, 42.67, 44.68, 43.31, 44.09, 43.11, 44.06, 43.79, 45.3, 44.51, 46.67, 45.33, 47.97, 46.22, 48.85, 46.34, 49.35, 46.88, 50.38, 47.58, 52.16, 48.8, 52.82, 49.66, 52.93, 50.84, 53.51, 51.46, 53.84, 51.82, 54.45, 52.37, 54.91, 53.55, 55.13, 54.08, 55.78, 54.04, 54.96, 54.88, 55.39, 55.55, 55.08, 54.39, 54.4, 55.46, 56.16, 56.24, 57.07, 57.25, 58.01, 57.59, 57.15, 56.99, 57.17, 56.37, 56.45, 56.36, 57.15, 56.08, 56.73, 56.22, 56.7, 56.91, 58.2, 57.4, 57.55, 58.09, 58.07, 58.29, 57.86, 58.89, 59.41, 59.33, 58.94, 60.51, 61.01, 61.57, 61.45, 61.44, 61.08, 61.08, 61.15, 61.25, 60.54, 60.9, 60.5, 62.21, 61.23, 61.56, 60.83, 60.22, 60.64, 60.06, 61.05, 60.48, 60.88, 60.04, 60.06, 59.22, 59.35, 59.54, 58.65, 59.19, 57.36, 58.0, 56.3, 58.03, 57.71, 57.46, 58.6, 56.86, 58.61, 59.42, 59.53, 61.0, 60.61, 62.37, 60.76, 63.67, 62.61, 64.77, 63.0, 66.45, 63.8, 67.4, 65.57, 68.13, 66.53, 67.65, 66.03, 67.04, 65.94, 66.63, 65.96, 66.45, 65.72, 65.73, 66.35, 67.32, 66.19, 67.1, 65.41, 66.54, 66.68, 67.59, 66.94, 68.02, 66.62, 68.33, 67.58, 68.78, 67.39, 69.22, 68.04]
fig = plt.figure(figsize=(12,10))
# plt.tick_params(labelsize=26)


left, bottom, width, height = 0.2, 0.2, 0.7, 0.7
ax1 = fig.add_axes([left, bottom, width, height])
# ax.figure(figsize=(12,10))
ax1.tick_params(labelsize=40)
# ax1.plot(x, lc1, c='blue', label='Lc=1')
# ax1.plot(x, fl5, c='orange', label='MiniBatch-SFL')
# ax1.plot(x, lc3, c='green', label='Lc=3')
ax1.plot(x, fl5, c='red', label='E=5')
ax1.plot(x,fl,c='green',label='E=1')
# ax1.plot(x,cl,c='darkviolet',label='CL')


ax1.legend( loc="lower right",fontsize=35,ncol=2,columnspacing=0.2,labelspacing=0.1)


plt.xlim(xmin=0, xmax=70)
plt.ylim(ymin=0, ymax=100)
#

ax1.set_xlabel("Training Round",fontsize=40)
ax1.set_ylabel('Accuracy',fontsize=40)#横坐标名字
# plt.xlabel('x')
# plt.ylabel('y')
# plt.title('tile inside2')

# plt.show()
plt.savefig('client=100,fl_cifar_compare0.5.pdf')



==> AAAI-SplitFed/code/plot_cifar_client100_1vs5_0.95.py <==
import matplotlib.pyplot as plt

x=[]
for i in range(0,200):
    x.append(i)

fl5=[9.73, 10.0, 13.71, 10.51, 10.26, 18.11, 14.57, 19.91, 11.2, 16.4, 13.33, 17.83, 17.99, 19.78, 18.12, 24.24, 17.98, 22.89, 18.3, 19.79, 17.54, 20.44, 17.2, 23.91, 17.32, 25.95, 18.75, 22.45, 21.1, 25.86, 20.94, 26.53, 23.95, 22.4, 25.74, 27.82, 24.25, 23.37, 27.84, 27.81, 20.68, 27.46, 20.66, 30.19, 22.13, 28.05, 23.58, 28.31, 27.06, 29.85, 26.69, 30.36, 26.37, 31.3, 26.87, 29.12, 29.67, 27.96, 31.97, 27.43, 32.37, 30.25, 30.05, 26.77, 23.78, 28.53, 20.38, 31.65, 23.33, 29.11, 27.72, 26.83, 35.0, 35.17, 33.93, 30.32, 23.62, 25.55, 31.47, 31.42, 25.9, 35.72, 28.68, 37.52, 26.56, 35.8, 29.5, 36.64, 29.38, 36.38, 32.21, 30.72, 37.71, 38.14, 34.56, 36.1, 32.09, 41.75, 38.8, 33.12, 37.57, 31.84, 41.67, 26.58, 33.21, 35.5, 34.63, 37.66, 28.53, 37.4, 33.47, 40.31, 38.59, 41.9, 39.55, 41.65, 41.0, 41.01, 43.3, 37.64, 36.69, 35.56, 40.25, 39.12, 43.93, 43.01, 40.18, 40.94, 37.8, 39.68, 39.25, 42.82, 32.9, 37.4, 40.17, 34.44, 41.39, 39.58, 45.1, 36.02, 45.03, 36.72, 47.43, 37.14, 39.33, 39.11, 47.04, 42.66, 44.67, 39.25, 40.12, 46.11, 39.44, 48.1, 43.5, 46.93, 44.19, 42.2, 43.98, 40.8, 48.92, 39.37, 46.49, 42.14, 47.71, 46.84, 42.67, 46.3, 43.91, 46.83, 39.27, 48.62, 45.35, 47.77, 45.38, 50.09, 46.93, 48.06, 48.47, 41.25, 46.07, 47.51, 44.75, 46.85, 46.7, 44.76, 48.82, 46.0, 51.46, 43.94, 48.16, 45.09, 47.63, 43.74, 47.15, 46.93, 47.39, 48.02, 50.77, 44.47]
fl=[9.73, 13.02, 8.7, 9.26, 10.62, 12.21, 12.97, 13.78, 15.01, 16.59, 17.98, 19.46, 20.63, 21.64, 22.14, 22.84, 23.52, 24.32, 24.71, 24.81, 25.32, 25.52, 26.08, 26.24, 26.86, 27.28, 26.98, 27.39, 27.97, 28.01, 28.41, 28.9, 29.45, 29.22, 29.64, 29.54, 29.87, 30.18, 30.63, 31.35, 31.5, 31.73, 31.84, 32.2, 32.81, 32.67, 32.59, 32.91, 33.18, 33.28, 33.33, 33.5, 34.0, 33.92, 33.92, 34.05, 34.41, 34.57, 34.84, 35.29, 35.05, 35.34, 35.34, 35.87, 35.39, 35.98, 34.52, 35.78, 32.28, 35.56, 32.9, 35.21, 32.87, 35.95, 34.7, 35.81, 32.82, 36.67, 34.69, 36.03, 33.23, 36.25, 34.81, 36.48, 33.24, 36.57, 35.16, 36.01, 33.42, 36.58, 35.62, 36.31, 34.22, 36.68, 36.08, 37.01, 34.0, 36.88, 36.31, 36.62, 35.41, 36.81, 36.52, 36.66, 35.24, 37.32, 37.6, 36.86, 35.71, 36.52, 37.04, 36.86, 36.39, 37.07, 38.28, 37.01, 35.87, 36.57, 37.24, 36.83, 36.72, 37.82, 35.86, 37.46, 35.12, 38.19, 36.65, 37.33, 36.0, 36.48, 37.92, 37.87, 37.52, 36.97, 38.14, 37.56, 37.75, 37.37, 37.91, 34.23, 38.46, 33.54, 34.44, 24.43, 28.65, 30.5, 38.57, 33.53, 37.96, 38.0, 37.88, 38.29, 38.53, 35.96, 38.81, 36.46, 39.07, 37.69, 38.02, 36.51, 37.25, 36.68, 35.2, 37.5, 32.76, 37.18, 32.75, 37.99, 31.94, 35.75, 25.7, 31.4, 35.84, 38.44, 37.91, 38.09, 37.93, 37.62, 37.64, 34.76, 37.5, 33.67, 36.83, 33.28, 37.23, 33.57, 38.25, 34.27, 38.12, 27.88, 36.54, 37.41, 34.6, 34.21, 39.18, 38.45, 38.96, 38.05, 38.53, 38.44]
fig = plt.figure(figsize=(12,10))
# plt.tick_params(labelsize=26)


left, bottom, width, height = 0.2, 0.2, 0.7, 0.7
ax1 = fig.add_axes([left, bottom, width, height])
# ax.figure(figsize=(12,10))
ax1.tick_params(labelsize=40)
# ax1.plot(x, lc1, c='blue', label='Lc=1')
# ax1.plot(x, fl5, c='orange', label='MiniBatch-SFL')
# ax1.plot(x, lc3, c='green', label='Lc=3')
ax1.plot(x, fl5, c='red', label='E=5')
ax1.plot(x,fl,c='green',label='E=1')
# ax1.plot(x,cl,c='darkviolet',label='CL')


ax1.legend( loc="lower right",fontsize=35,ncol=2,columnspacing=0.2,labelspacing=0.1)


plt.xlim(xmin=0, xmax=70)
plt.ylim(ymin=0, ymax=100)
#

ax1.set_xlabel("Training Round",fontsize=40)
ax1.set_ylabel('Accuracy',fontsize=40)#横坐标名字
# plt.xlabel('x')
# plt.ylabel('y')
# plt.title('tile inside2')

# plt.show()
plt.savefig('client=100,fl_cifar_compare0.95.pdf')



==> AAAI-SplitFed/code/plot_cifar_client10_1vs5_0.5.py <==
import matplotlib.pyplot as plt

x=[]
for i in range(0,100):
    x.append(i)

fl5=[11.09, 17.55, 46.33, 62.21999999999999, 67.72999999999999, 72.91999999999999, 75.2, 78.71000000000001, 81.28999999999999, 82.01, 82.81, 84.00999999999999, 85.07, 85.04, 85.87, 86.01, 86.91, 87.41000000000001, 87.83000000000001, 88.1, 88.31, 88.45000000000002, 88.48, 88.68, 88.49, 88.99, 89.11999999999998, 88.99, 89.43, 89.64, 89.89000000000001, 89.62, 90.03999999999999, 89.66999999999999, 90.03, 90.18, 90.17000000000002, 90.74, 90.41, 90.66, 90.80000000000001, 90.85, 90.5, 90.6, 90.88, 91.07000000000001, 90.89000000000001, 91.21000000000001, 91.04999999999998, 91.2, 91.43, 91.19, 91.46000000000001, 91.51, 91.54999999999998, 91.72, 91.64, 91.45000000000002, 91.14999999999999, 91.59, 91.47, 91.42999999999999, 91.67999999999999, 91.97, 91.83000000000001, 91.86000000000001, 91.80000000000001, 91.86, 91.97999999999999, 91.86999999999999, 91.69, 91.83999999999999, 92.04999999999998, 91.99000000000002, 92.03, 91.57, 91.47, 92.07, 92.07000000000001, 92.22999999999999, 92.24, 92.00000000000001, 92.13000000000001, 92.15, 92.24, 92.33, 92.27000000000001, 92.44, 92.14, 92.32999999999998, 92.21000000000001, 92.05000000000001, 92.57999999999998, 92.33, 92.39, 92.65, 92.45, 92.31, 92.49, 92.45000000000002]

fl=[11.09, 16.839999999999996, 32.989999999999995, 41.5, 47.42999999999999, 52.65, 52.760000000000005, 53.7, 56.83, 61.08, 61.35, 62.61, 64.24, 63.46, 67.25, 67.64000000000001, 70.28, 69.48999999999998, 70.85, 73.08, 72.74000000000001, 72.34, 75.35999999999999, 76.00000000000001, 76.73999999999998, 76.75000000000001, 77.03, 77.4, 78.94000000000001, 78.99000000000001, 79.36, 80.53, 79.78999999999999, 80.3, 81.01, 80.08000000000001, 81.03999999999999, 81.72999999999999, 82.30999999999999, 81.17999999999999, 81.77000000000001, 82.33000000000001, 83.32, 83.51, 83.12999999999998, 83.97, 83.35, 83.93999999999998, 83.53, 84.82000000000001, 84.29, 84.55, 84.45000000000002, 85.34, 84.31, 85.22, 85.51, 85.5, 85.60999999999999, 85.92999999999999, 85.78, 86.41999999999999, 86.24, 86.16, 86.51, 86.53999999999999, 86.47, 86.22999999999999, 87.02999999999999, 86.89999999999999, 87.16000000000001, 87.35, 86.92, 87.73, 87.58, 87.82000000000002, 87.82000000000001, 88.28999999999999, 87.9, 88.01, 87.33999999999999, 88.2, 87.46, 88.45000000000002, 88.43, 88.25000000000001, 88.34000000000002, 88.62, 88.99, 88.47999999999999, 88.55999999999999, 88.63, 88.56000000000002, 88.85999999999999, 89.08000000000001, 89.07000000000001, 88.90999999999998, 89.04999999999998, 89.54, 89.60999999999999]

fig = plt.figure(figsize=(12,10))
# plt.tick_params(labelsize=26)


left, bottom, width, height = 0.2, 0.2, 0.7, 0.7
ax1 = fig.add_axes([left, bottom, width, height])
# ax.figure(figsize=(12,10))
ax1.tick_params(labelsize=40)
# ax1.plot(x, lc1, c='blue', label='Lc=1')
# ax1.plot(x, fl5, c='orange', label='MiniBatch-SFL')
# ax1.plot(x, lc3, c='green', label='Lc=3')
ax1.plot(x, fl5, c='red', label='E=5')
ax1.plot(x,fl,c='green',label='E=1')
# ax1.plot(x,cl,c='darkviolet',label='CL')


ax1.legend( loc="lower right",fontsize=35,ncol=2,columnspacing=0.2,labelspacing=0.1)


plt.xlim(xmin=0, xmax=70)
plt.ylim(ymin=0, ymax=100)
#

ax1.set_xlabel("Training Round",fontsize=40)
ax1.set_ylabel('Accuracy',fontsize=40)#横坐标名字
# plt.xlabel('x')
# plt.ylabel('y')
# plt.title('tile inside2')

# plt.show()
plt.savefig('client=10,fl_cifar_compare0.5.pdf')



==> AAAI-SplitFed/code/plot_cifar_client10_1vs5_0.8.py <==
import matplotlib.pyplot as plt

x=[]
for i in range(0,100):
    x.append(i)

fl5=[9.989999999999998, 10.92, 21.779999999999998, 30.540000000000003, 36.41, 48.86999999999999, 34.72, 56.160000000000004, 52.17, 61.3, 62.959999999999994, 64.59, 66.4, 68.8, 69.2, 70.73, 70.99, 72.63, 74.37000000000002, 76.28999999999999, 74.08000000000001, 76.84, 77.67999999999998, 78.46000000000001, 80.12, 80.05000000000001, 80.85, 80.92999999999999, 81.79, 82.22999999999999, 83.5, 83.02, 83.79, 83.76, 83.86, 83.53, 84.78, 83.8, 84.64, 85.02000000000001, 85.28999999999999, 85.57999999999998, 85.53, 85.60999999999999, 85.68, 86.39999999999999, 86.03, 85.56, 86.03999999999999, 86.63999999999999, 86.64000000000001, 86.54999999999998, 87.13000000000001, 87.01, 86.89000000000001, 87.3, 86.89, 87.55000000000001, 87.14, 87.19999999999999, 87.16, 87.87, 87.97000000000001, 88.20000000000002, 88.05999999999999, 87.36999999999999, 88.44, 88.24, 87.97999999999998, 88.21000000000001, 88.24, 87.55999999999999, 88.67999999999999, 88.33000000000001, 88.63, 88.27000000000001, 88.41, 88.63, 88.67999999999998, 89.07999999999998, 88.27000000000001, 89.30999999999999, 88.73, 89.23999999999998, 88.76, 88.10999999999999, 88.9, 89.16, 88.91000000000001, 89.36, 89.25999999999999, 88.58000000000001, 89.36, 89.01000000000002, 89.27, 89.27000000000001, 88.98, 89.61, 89.76, 89.58]

fl=[9.989999999999998, 10.0, 14.02, 14.520000000000001, 23.92, 26.589999999999996, 29.629999999999995, 27.93, 28.8, 31.06000000000001, 34.5, 33.39, 33.32, 35.89000000000001, 32.95, 34.93000000000001, 35.28, 39.019999999999996, 34.07000000000001, 39.839999999999996, 37.78, 38.46999999999999, 38.91, 43.099999999999994, 40.19, 44.239999999999995, 41.49, 45.78, 45.33, 46.10000000000001, 45.33, 47.31, 47.67999999999999, 50.58, 48.71, 50.989999999999995, 50.49999999999999, 52.32000000000001, 50.160000000000004, 52.42, 51.46, 52.500000000000014, 52.17999999999999, 54.6, 53.669999999999995, 54.94000000000001, 54.94999999999999, 56.17999999999999, 55.02, 56.339999999999996, 54.65, 58.260000000000005, 57.080000000000005, 57.54, 57.129999999999995, 58.7, 57.59000000000001, 60.750000000000014, 57.34999999999999, 59.89, 61.260000000000005, 61.31999999999999, 62.839999999999996, 60.32000000000001, 62.980000000000004, 61.410000000000004, 65.25000000000001, 63.42, 64.77000000000001, 62.85000000000001, 66.42, 64.91999999999999, 65.47, 66.34, 66.30000000000001, 64.56, 67.65, 66.05000000000001, 67.44, 67.22999999999999, 68.74000000000001, 68.95, 68.75999999999999, 68.89, 70.13, 69.15, 68.72, 69.78, 70.91, 69.47, 69.05, 71.41999999999999, 68.11999999999999, 71.15, 68.69, 71.34, 71.55, 72.63, 71.62, 72.33]

fig = plt.figure(figsize=(12,10))
# plt.tick_params(labelsize=26)


left, bottom, width, height = 0.2, 0.2, 0.7, 0.7
ax1 = fig.add_axes([left, bottom, width, height])
# ax.figure(figsize=(12,10))
ax1.tick_params(labelsize=40)
# ax1.plot(x, lc1, c='blue', label='Lc=1')
# ax1.plot(x, fl5, c='orange', label='MiniBatch-SFL')
# ax1.plot(x, lc3, c='green', label='Lc=3')
ax1.plot(x, fl5, c='red', label='E=5')
ax1.plot(x,fl,c='green',label='E=1')
# ax1.plot(x,cl,c='darkviolet',label='CL')


ax1.legend( loc="lower right",fontsize=35,ncol=2,columnspacing=0.2,labelspacing=0.1)


plt.xlim(xmin=0, xmax=70)
plt.ylim(ymin=0, ymax=100)
#

ax1.set_xlabel("Training Round",fontsize=40)
ax1.set_ylabel('Accuracy',fontsize=40)#横坐标名字
# plt.xlabel('x')
# plt.ylabel('y')
# plt.title('tile inside2')

# plt.show()
plt.savefig('client=10,fl_cifar_compare0.8.pdf')



==> AAAI-SplitFed/code/plot_cifar_client10_1vs5_0.9.py <==
import matplotlib.pyplot as plt

x=[]
for i in range(0,100):
    x.append(i)

fl5=[9.999999999999998, 10.0, 13.26, 14.23, 22.439999999999998, 31.02, 30.79, 37.88, 24.680000000000003, 37.31, 40.83, 32.92, 46.470000000000006, 50.16, 50.32000000000001, 50.529999999999994, 38.040000000000006, 42.47, 54.78000000000001, 55.040000000000006, 55.64, 60.88000000000001, 58.42, 61.46999999999999, 53.21, 61.64000000000001, 64.10999999999999, 65.63000000000001, 66.81, 66.73000000000002, 68.39, 68.19000000000001, 69.78999999999999, 68.78, 65.32000000000001, 69.44, 69.78999999999999, 73.15, 74.05000000000001, 74.36999999999999, 71.63, 74.47, 74.78999999999999, 74.46, 76.58, 69.0, 76.47999999999999, 75.82000000000001, 77.76, 77.57000000000001, 77.65, 77.51, 76.92, 78.47999999999999, 80.09, 79.78, 79.93999999999998, 79.61999999999999, 78.89000000000001, 81.23, 81.59, 80.63000000000001, 80.83000000000001, 81.57, 81.85, 81.89, 81.20000000000002, 82.08, 82.4, 81.35, 82.32, 82.22, 81.07, 83.43999999999998, 83.24, 82.77000000000001, 82.63, 82.96000000000001, 81.04999999999998, 82.84, 83.16, 83.66, 83.60999999999999, 83.53999999999999, 83.86, 84.48, 83.1, 83.74000000000001, 84.16999999999999, 84.01, 83.50999999999999, 84.14000000000001, 84.19, 84.5, 84.55, 83.97999999999999, 83.95, 84.46, 85.15, 84.72999999999999]

fl=[9.999999999999998, 10.1, 11.369999999999997, 13.14, 13.540000000000001, 18.500000000000004, 19.22, 20.880000000000003, 20.43, 20.34, 18.94, 21.92, 22.660000000000004, 23.639999999999997, 24.630000000000003, 25.41, 28.32, 25.929999999999996, 28.77, 22.729999999999997, 24.130000000000003, 27.0, 28.630000000000003, 31.119999999999997, 34.23, 31.170000000000005, 32.86, 29.619999999999997, 34.03, 37.489999999999995, 34.41000000000001, 31.290000000000003, 38.83, 35.02, 39.56, 32.699999999999996, 40.86, 41.38, 41.58, 40.88, 36.26, 42.83999999999999, 37.99, 41.839999999999996, 38.11, 44.17, 40.57000000000001, 44.400000000000006, 38.88, 45.36000000000001, 37.790000000000006, 44.63, 41.089999999999996, 46.88, 42.07, 48.519999999999996, 42.94, 47.339999999999996, 43.42, 47.650000000000006, 46.84, 45.510000000000005, 46.83, 47.83999999999999, 43.769999999999996, 48.25, 47.11999999999999, 48.919999999999995, 47.63, 50.32, 47.61, 52.010000000000005, 49.56999999999999, 50.459999999999994, 49.36999999999999, 51.190000000000005, 49.41000000000001, 48.2, 50.35, 52.75, 51.64, 51.059999999999995, 50.83, 53.19, 54.04, 53.50999999999999, 54.92, 53.49000000000001, 54.870000000000005, 56.33, 54.02, 57.25999999999999, 52.529999999999994, 56.23, 55.260000000000005, 55.35, 57.42999999999999, 57.330000000000005, 56.129999999999995, 58.57000000000001]

fig = plt.figure(figsize=(12,10))
# plt.tick_params(labelsize=26)


left, bottom, width, height = 0.2, 0.2, 0.7, 0.7
ax1 = fig.add_axes([left, bottom, width, height])
# ax.figure(figsize=(12,10))
ax1.tick_params(labelsize=40)
# ax1.plot(x, lc1, c='blue', label='Lc=1')
# ax1.plot(x, fl5, c='orange', label='MiniBatch-SFL')
# ax1.plot(x, lc3, c='green', label='Lc=3')
ax1.plot(x, fl5, c='red', label='E=5')
ax1.plot(x,fl,c='green',label='E=1')
# ax1.plot(x,cl,c='darkviolet',label='CL')


ax1.legend( loc="lower right",fontsize=35,ncol=2,columnspacing=0.2,labelspacing=0.1)


plt.xlim(xmin=0, xmax=70)
plt.ylim(ymin=0, ymax=100)
#

ax1.set_xlabel("Training Round",fontsize=40)
ax1.set_ylabel('Accuracy',fontsize=40)#横坐标名字
# plt.xlabel('x')
# plt.ylabel('y')
# plt.title('tile inside2')

# plt.show()
plt.savefig('client=10,fl_cifar_compare0.9.pdf')



==> AAAI-SplitFed/code/plot_cifar_client10_1vs5_0.95.py <==
import matplotlib.pyplot as plt

x=[]
for i in range(0,100):
    x.append(i)

fl5=[9.73, 10.05, 16.53, 11.96, 10.23, 14.319999999999999, 10.900000000000002, 19.95, 26.189999999999998, 24.15, 26.3, 23.520000000000003, 29.380000000000003, 28.74, 28.770000000000003, 33.25, 35.64, 26.189999999999998, 30.669999999999998, 37.13999999999999, 32.39, 43.41000000000001, 41.16, 43.07000000000001, 43.56, 47.88999999999999, 42.38000000000001, 49.92, 51.6, 48.1, 52.69, 50.02, 54.52, 55.55999999999999, 47.03, 57.81, 55.11999999999999, 56.839999999999996, 59.3, 59.500000000000014, 59.870000000000005, 62.86999999999999, 63.3, 64.14000000000001, 62.14, 63.0, 60.25, 60.589999999999996, 46.21, 59.89, 57.27, 66.47, 65.42, 61.260000000000005, 67.41, 68.92999999999999, 47.84, 68.92, 69.98, 70.66, 68.23, 68.09, 70.9, 49.89999999999999, 70.14, 71.50999999999999, 71.55999999999999, 71.21, 72.86999999999998, 69.97999999999999, 72.97999999999999, 71.08000000000001, 72.85999999999999, 74.49, 74.19, 74.74, 74.67999999999999, 75.41999999999999, 74.74, 75.11, 71.16, 75.75999999999999, 75.55999999999999, 76.88000000000001, 76.47, 76.47999999999999, 75.85, 76.32000000000001, 76.50999999999999, 77.21000000000001, 77.10999999999999, 75.78, 76.79999999999998, 76.53999999999999, 77.24, 77.24000000000001, 76.09, 77.55, 78.74000000000001, 77.95]

fl=[9.73, 10.000000000000002, 9.919999999999998, 11.320000000000002, 11.600000000000001, 18.360000000000003, 18.55, 22.13, 20.72, 21.0, 21.520000000000003, 24.630000000000003, 23.41, 24.090000000000003, 25.24, 22.98, 28.890000000000004, 24.88, 28.380000000000003, 27.85, 27.869999999999997, 29.910000000000007, 31.9, 32.47, 33.42, 30.369999999999997, 31.8, 31.93, 34.68999999999999, 31.960000000000008, 29.640000000000004, 31.0, 31.72, 20.010000000000005, 32.449999999999996, 30.360000000000003, 34.39, 29.73, 36.47, 28.55, 34.45, 31.7, 34.86, 32.309999999999995, 32.36, 34.72, 31.879999999999995, 26.71, 35.489999999999995, 32.18, 35.81999999999999, 36.39999999999999, 38.43000000000001, 34.42, 38.050000000000004, 29.22, 33.029999999999994, 35.46, 38.65, 31.149999999999995, 37.39, 33.2, 36.60000000000001, 34.72, 37.74, 34.93, 37.14999999999999, 31.35, 35.92, 38.169999999999995, 35.349999999999994, 36.480000000000004, 35.660000000000004, 36.769999999999996, 38.07, 28.080000000000002, 41.85, 36.269999999999996, 40.07000000000001, 37.78, 36.0, 40.65, 36.09, 38.37, 39.92999999999999, 40.94, 41.14, 35.730000000000004, 37.010000000000005, 32.36, 43.68, 36.89, 44.24999999999999, 36.480000000000004, 37.61999999999999, 42.59, 37.03, 42.54, 37.370000000000005, 36.76]

fig = plt.figure(figsize=(12,10))
# plt.tick_params(labelsize=26)


left, bottom, width, height = 0.2, 0.2, 0.7, 0.7
ax1 = fig.add_axes([left, bottom, width, height])
# ax.figure(figsize=(12,10))
ax1.tick_params(labelsize=40)
# ax1.plot(x, lc1, c='blue', label='Lc=1')
# ax1.plot(x, fl5, c='orange', label='MiniBatch-SFL')
# ax1.plot(x, lc3, c='green', label='Lc=3')
ax1.plot(x, fl5, c='red', label='E=5')
ax1.plot(x,fl,c='green',label='E=1')
# ax1.plot(x,cl,c='darkviolet',label='CL')


ax1.legend( loc="lower right",fontsize=35,ncol=2,columnspacing=0.2,labelspacing=0.1)


plt.xlim(xmin=0, xmax=70)
plt.ylim(ymin=0, ymax=100)
#

ax1.set_xlabel("Training Round",fontsize=40)
ax1.set_ylabel('Accuracy',fontsize=40)#横坐标名字
# plt.xlabel('x')
# plt.ylabel('y')
# plt.title('tile inside2')

# plt.show()
plt.savefig('client=10,fl_cifar_compare0.95.pdf')



==> AAAI-SplitFed/code/plot_cifar_client10_1vs5_0.py <==
import matplotlib.pyplot as plt

x=[]
for i in range(0,100):
    x.append(i)

fl5=[12.91, 12.489999999999998, 55.81999999999999, 66.86999999999999, 72.95, 77.88000000000001, 80.51000000000002, 83.17, 84.0, 83.99, 85.63, 86.4, 87.16, 87.78999999999999, 88.07, 87.86999999999999, 88.69999999999999, 88.96, 89.19999999999997, 89.38, 89.53, 89.77000000000001, 90.05, 89.97999999999999, 90.53, 90.57000000000002, 90.62, 90.86999999999999, 91.32, 90.84, 90.93999999999998, 91.19, 91.09999999999998, 91.25, 91.00000000000001, 91.18, 91.55000000000003, 91.68, 91.95000000000002, 91.96, 91.89999999999999, 91.46000000000001, 91.7, 91.15, 91.51, 92.05, 92.22, 91.92, 91.9, 92.51, 92.36, 92.51, 92.3, 92.75000000000001, 92.64999999999999, 92.07000000000002, 91.03, 92.64000000000001, 92.18000000000002, 92.78, 92.99, 92.78999999999999, 92.24000000000002, 92.55000000000001, 92.66, 92.48, 92.86, 92.48, 92.80000000000001, 92.91999999999999, 92.73, 92.77000000000001, 92.74999999999999, 92.61, 93.23, 93.2, 92.86999999999999, 93.16, 92.94, 92.4, 92.54, 92.82000000000001, 93.10000000000001, 93.09, 92.6, 93.19000000000001, 93.38000000000001, 93.26, 93.12, 92.9, 93.08999999999999, 93.21, 92.86, 93.1, 93.23, 93.28000000000002, 92.92000000000002, 93.08000000000001, 92.84, 93.36999999999999]

fl=[12.91, 13.419999999999998, 37.28, 48.739999999999995, 55.63000000000001, 58.17, 62.25999999999999, 63.77, 67.38000000000001, 69.21000000000001, 69.21000000000001, 71.26000000000002, 72.96, 72.86, 75.92, 75.23, 78.14000000000001, 76.87, 79.50999999999999, 79.84, 80.98, 79.07000000000001, 79.98, 80.36, 81.59, 81.44000000000001, 82.97, 83.87, 83.92999999999999, 84.30999999999999, 81.89, 84.57000000000001, 83.61, 83.57, 85.02999999999999, 85.13000000000001, 85.83999999999999, 86.21, 85.19, 85.61999999999999, 86.82, 86.06, 87.11, 86.77000000000001, 86.21, 87.03, 87.39, 87.35000000000001, 87.74999999999999, 87.11000000000001, 87.94, 87.77000000000001, 87.81, 88.45, 87.98, 88.02, 88.36000000000001, 87.91999999999999, 88.75999999999999, 88.07000000000001, 88.22999999999999, 89.1, 88.83, 88.39, 88.68, 89.23, 88.13999999999999, 89.16, 88.91999999999999, 88.99, 88.50000000000001, 89.58, 89.75, 89.13000000000001, 89.57000000000001, 89.99, 89.06, 90.15, 89.58, 89.88, 89.74999999999999, 89.73999999999998, 89.51000000000002, 89.52000000000001, 89.49, 90.22999999999999, 89.28999999999999, 89.16, 89.87, 89.77, 90.27000000000001, 90.4, 89.41000000000001, 89.96000000000001, 90.68999999999998, 90.54, 90.36999999999999, 90.77, 90.66999999999999, 91.12]

fig = plt.figure(figsize=(12,10))
# plt.tick_params(labelsize=26)


left, bottom, width, height = 0.2, 0.2, 0.7, 0.7
ax1 = fig.add_axes([left, bottom, width, height])
# ax.figure(figsize=(12,10))
ax1.tick_params(labelsize=40)
# ax1.plot(x, lc1, c='blue', label='Lc=1')
# ax1.plot(x, fl5, c='orange', label='MiniBatch-SFL')
# ax1.plot(x, lc3, c='green', label='Lc=3')
ax1.plot(x, fl5, c='red', label='E=5')
ax1.plot(x,fl,c='green',label='E=1')
# ax1.plot(x,cl,c='darkviolet',label='CL')


ax1.legend( loc="lower right",fontsize=35,ncol=2,columnspacing=0.2,labelspacing=0.1)


plt.xlim(xmin=0, xmax=70)
plt.ylim(ymin=0, ymax=100)
#

ax1.set_xlabel("Training Round",fontsize=40)
ax1.set_ylabel('Accuracy',fontsize=40)#横坐标名字
# plt.xlabel('x')
# plt.ylabel('y')
# plt.title('tile inside2')

# plt.show()
plt.savefig('client=10,fl_cifar_compare0.pdf')



==> AAAI-SplitFed/code/plot_compare_resnet_loss0.5.py <==
import matplotlib.pyplot as plt

x=[1,
2,
3,
4,
5,
6,
7,
8,
9,
10,
11,
12,
13,
14,
15,
16,
17,
18,
19,
20,
21,
22,
23,
24,
25,
26,
27,
28,
29,
30,
31,
32,
33,
34,
35,
36,
37,
38,
39,
40,
41,
42,
43,
44,
45,
46,
47,
48,
49,
50,
51,
52,
53,
54,
55,
56,
57,
58,
59,
60,
61,
62,
63,
64,
65,
66,
67,
68,
69,
70,

]

lc2=[2.301939318180085, 0.5160723695158959, 0.3875483199954033, 0.3681613470613956, 0.3569467835128307, 0.3417159465700388, 0.33474651038646697, 0.32850458391010756, 0.3272674083709716, 0.3296532881259918, 0.3261279678344726, 0.3279596624523401, 0.32789359435439114, 0.33349944643676277, 0.33204842053353784, 0.33599838487803935, 0.3371919680386782, 0.3373500552028418, 0.3424745736271143, 0.3433904939889908, 0.34293215949088335, 0.3421779679507017, 0.3419431312382221, 0.34433083392679686, 0.3464320090040564, 0.35012489698827265, 0.3527018070593476, 0.35384452790021903, 0.3514755283296108, 0.3506838799268007, 0.35098855059593914, 0.3528542862832546, 0.3551564261317253, 0.3538341057300567, 0.358437283039093, 0.3599816866591573, 0.35569413147866724, 0.3548077055066824, 0.35490704610943796, 0.35277959316968915, 0.35386707283556457, 0.35734686821699146, 0.36018065288662904, 0.361815740019083, 0.3615653195977211, 0.35908691212534904, 0.3579576696455478, 0.35623195055872203, 0.3604891198128462, 0.36134839870035645, 0.3580729279667139, 0.3606141227483749, 0.35928540125489233, 0.36374837622046474, 0.3615287759900093, 0.3659544215351343, 0.36409947372972973, 0.36341911584138875, 0.365414002686739, 0.36432778641581537, 0.36906671240925787, 0.3637173981219531, 0.3655018346011638, 0.36409781962633136, 0.36426330946385865, 0.36581531427800656, 0.3733852450549603, 0.3664175745844841, 0.36302018471062186, 0.36630510032176966]

oldlc2=[1.6039,2.6039678490161893, 0.5981669381260872, 0.40231851637363436, 0.35707399651408195, 0.3484108102321625, 0.31712415665388105, 0.3073795427381992, 0.30204712048172955, 0.2944563493132591, 0.27118669524788863, 0.2998992632329464, 0.2904530245810747, 0.28746683917939664, 0.2845003496855497, 0.29081794202327726, 0.30001799918711186, 0.3079922242462635, 0.29575559854507444, 0.2994238229840994, 0.31489259213209153, 0.3130205938965082, 0.3155773912370205, 0.2981099773943424, 0.3258322736993432, 0.3439560477435589, 0.3219984443485737, 0.31983948536217216, 0.3492162384837866, 0.32092674076557165, 0.3427248187363148, 0.31970916256308557, 0.35096404701471334, 0.33615143470466136, 0.3593720921128988, 0.33080966692417857, 0.3516657769307494, 0.3548282465338707, 0.3438250456005335, 0.339125889018178, 0.3741784405708313, 0.35895722702145577, 0.34177377410233023, 0.3796777357906103, 0.343715356066823, 0.38580154933035377, 0.34803392089903357, 0.36053098399192096, 0.35590738147497175, 0.372388604208827, 0.37195612169802184, 0.3822326311469078, 0.36835025012493133, 0.36543372251093387, 0.35508219979703426, 0.35279513858258726, 0.35657555393874646, 0.37059774979949, 0.3866806840896606, 0.35032409682869914, 0.36573409169912335, 0.3605436961352826, 0.37205103918910026, 0.3643998960405589, 0.3885890903323889, 0.3634764330089092, 0.3713991183042526, 0.36842455476522445, 0.3579972469434142, 0.3859399920701981]

fl=[2.3014781379699705, 1.0069510531425476, 0.4936799493432045, 0.396635332852602, 0.3406068210303783, 0.32368690907955167, 0.3042287692427635, 0.28835308641195295, 0.2715275144577026, 0.26847678214311604, 0.25721341907978057, 0.25045432895421976, 0.24643899507820607, 0.24010795921087263, 0.2452079632878304, 0.2434311034530401, 0.23441783204674724, 0.23213911496102807, 0.229864748865366, 0.22770051598548893, 0.23795921284705407, 0.2311979477107525, 0.2348763171583414, 0.23391008719801903, 0.2316761948913336, 0.23655090652406216, 0.24004327930510044, 0.23572745963931085, 0.23398677192628387, 0.24032539792358873, 0.24306035075336693, 0.2517246369645, 0.24308197278529406, 0.24692969601601358, 0.2493426440656185, 0.24734988488256934, 0.25979617178440095, 0.2517281754687429, 0.25345270074903964, 0.2540077567845583, 0.2578442927449941, 0.2579223721846938, 0.2567836194299161, 0.25914211198687553, 0.26287472948431967, 0.26148227021098136, 0.2588113163411617, 0.27090479429811243, 0.264463033080101, 0.2590779665112496, 0.2625079102814198, 0.27074683718383313, 0.2736492941901088, 0.2666065312176943, 0.2726380613446236, 0.2725158394873142, 0.2689455748349428, 0.27232083626091474, 0.2717689764499664, 0.2730952334776521, 0.2768584329262376, 0.2790610833652318, 0.28064124658703804, 0.28293019622564314, 0.2801505828462541, 0.27856429193168875, 0.2823976204544306, 0.2809551112353802, 0.28505138494074345, 0.2873049814626575]

cl=[0.26139760449528693, 0.2627960052713752, 0.36150650277733803, 0.30926617108285426, 0.2994727757573128, 0.32073636539280415, 0.3174298527091742, 0.30461968410760165, 0.26001393862068656, 0.2497009916231036, 0.24670920435339214, 0.24722625158727168, 0.25119506996124985, 0.2617092646285892, 0.2709968114644289, 0.24606221072375775, 0.2909054359793663, 0.29220770798623563, 0.3078080023825169, 0.33562070854008197, 0.32520777024328706, 0.30553692081943157, 0.3322237950563431, 0.31668310083448886, 0.3028447084873915, 0.31662616319954395, 0.3086672202125192, 0.3191903159767389, 0.3385501236468553, 0.3243518021330237, 0.3293764390796423, 0.3307107339054346, 0.3338354566693306, 0.31742272738367316, 0.3187646320462227, 0.3172717423737049, 0.3143165142089128, 0.3225290357321501, 0.33212409175932406, 0.3315096421539783, 0.32305781327188016, 0.3299436670541763, 0.32845382548868657, 0.3252190350368619, 0.3393973689898849, 0.31244015336036685, 0.3163858112320304, 0.32332675721496346, 0.3099851105734706, 0.3452414951473475, 0.3240075112134218, 0.32522265285253527, 0.3253754417225718, 0.35272615514695643, 0.31443393021821975, 0.375690919905901, 0.3050164042599499, 0.3293170789629221, 0.35134489059448243, 0.3142947635054588, 0.3420428539812565, 0.3075158691033721, 0.3301821406930685, 0.32525268141180275, 0.3090661385655403, 0.3273471140488982, 0.3061985993757844, 0.30867943037301304, 0.32315902821719644, 0.33094460763037203]

fig = plt.figure(figsize=(12,10))
# plt.tick_params(labelsize=26)


left, bottom, width, height = 0.2, 0.2, 0.7, 0.7
ax1 = fig.add_axes([left, bottom, width, height])
# ax.figure(figsize=(12,10))
ax1.tick_params(labelsize=40)
# ax1.plot(x, lc1, c='blue', label='Lc=1')
ax1.plot(x, lc2, c='orange', label='MiniBatch-SFL')
# ax1.plot(x, lc3, c='green', label='Lc=3')
ax1.plot(x, oldlc2, c='red', label='SFL-V2')
ax1.plot(x,fl,c='green',label='FL')
ax1.plot(x,cl,c='darkviolet',label='CL')


ax1.legend( loc="upper right",fontsize=35,ncol=2,columnspacing=0.2,labelspacing=0.1)


plt.xlim(xmin=0, xmax=70)
plt.ylim(ymin=0, ymax=3.5)
#

ax1.set_xlabel("Training Round",fontsize=40)
ax1.set_ylabel('Loss',fontsize=40)#横坐标名字
# plt.xlabel('x')
# plt.ylabel('y')
# plt.title('tile inside2')

# plt.show()
plt.savefig('Loss client=10,fmnist_compare0.5.pdf')



==> AAAI-SplitFed/code/plot_compare_resnet_loss0.8.py <==
import matplotlib.pyplot as plt

x=[1,
2,
3,
4,
5,
6,
7,
8,
9,
10,
11,
12,
13,
14,
15,
16,
17,
18,
19,
20,
21,
22,
23,
24,
25,
26,
27,
28,
29,
30,
31,
32,
33,
34,
35,
36,
37,
38,
39,
40,
41,
42,
43,
44,
45,
46,
47,
48,
49,
50,
51,
52,
53,
54,
55,
56,
57,
58,
59,
60,
61,
62,
63,
64,
65,
66,
67,
68,
69,
70,

]

lc2=[2.303489851951599, 1.013354687690735, 0.6271659910678864, 0.5298020723462106, 0.46642287522554404, 0.42838154971599585, 0.40547010898590086, 0.40105586677789684, 0.3879601801931858, 0.3791869738698006, 0.3684734603762626, 0.38270041733980176, 0.37360266149044036, 0.37443134903907777, 0.3676987375319004, 0.3697581380605698, 0.3680042834579945, 0.35855284065008164, 0.36108297765254976, 0.3647923374176026, 0.36842630028724677, 0.37054692611098294, 0.3605074614286423, 0.36376863420009614, 0.3684965389221907, 0.36430441483855247, 0.37308393701910975, 0.36064068496227264, 0.3668374142050743, 0.35988748863339426, 0.37004839107394216, 0.366128903478384, 0.3697996513545513, 0.36346934348344806, 0.3866349047422409, 0.36203542754054074, 0.3641930086910724, 0.35225015521049496, 0.36257537379860877, 0.36246564731001857, 0.36400074601173393, 0.362986004203558, 0.3740613047778606, 0.3708487811684609, 0.37916526243090637, 0.37009807974100106, 0.3702232854068279, 0.39713465720415114, 0.36973316043615345, 0.3890911555290222, 0.3544951082766056, 0.38458813324570656, 0.3622917844355106, 0.3994953739643096, 0.3669584809243679, 0.3766446998715401, 0.3603613418340683, 0.3741512739658356, 0.36578066661953923, 0.38944823414087293, 0.3644688434898853, 0.37166207671165463, 0.3509625525772571, 0.38271875366568564, 0.35040106341242794, 0.38018081471323967, 0.35121343851089476, 0.41498543232679375, 0.3621733337640763, 0.37223914489150045]

oldlc2=[2.9555,2.9554981857538225, 0.9076692229509356, 0.6818333733081817, 0.5818808822333812, 0.5452761083841323, 0.5084638911485672, 0.46683089986443516, 0.4595507964491844, 0.4333138836920261, 0.43001588582992556, 0.419391093403101, 0.415424097776413, 0.39799620449543005, 0.3768032304942608, 0.417669732272625, 0.3949151024222374, 0.39234625175595284, 0.407852928340435, 0.43158405616879464, 0.44568088039755827, 0.4198800168931484, 0.44173827886581424, 0.40877853974699974, 0.4317710052430629, 0.42576175145804884, 0.4114327698945999, 0.40762916110455993, 0.4394057334214449, 0.4332623066008091, 0.45573377244174484, 0.46853736490011216, 0.46177172660827637, 0.4626862882822752, 0.42662938892841334, 0.44631100103259086, 0.44939422041177757, 0.4661529849469662, 0.43072478592395785, 0.4518125142902136, 0.4431420610845088, 0.4614902098476888, 0.4348692452907562, 0.45118663996458047, 0.43632845416665084, 0.439325176924467, 0.45185048826038826, 0.45906536594033237, 0.4230434116348625, 0.46071860790252683, 0.44387819569557896, 0.4513722895085812, 0.42710620094090695, 0.43090809866786, 0.4380654597282409, 0.4385503038764, 0.45481335878372187, 0.4240925864875317, 0.45974601386114966, 0.4348388757556677, 0.43336275845766065, 0.4315823492407799, 0.42400834672153, 0.42060163371264936, 0.4666581706702709, 0.4594322299957276, 0.4603766524791718, 0.42776486355811355, 0.46738911673426636, 0.49215903706848624]

fl=[2.301478147506714, 2.157964171171188, 0.8255391293764115, 0.6182355490326883, 0.596785774230957, 0.5204119232296944, 0.4994745054841042, 0.4579765620827675, 0.44544281572103495, 0.42998116552829746, 0.41770294785499573, 0.4024706095457076, 0.40081417202949526, 0.3861579892039299, 0.3847246634960174, 0.36696880325675013, 0.3634565202891827, 0.3543522170186043, 0.3501879702508449, 0.3427227582037449, 0.33972380369901656, 0.3266757018864155, 0.3250073748826981, 0.3138824024796486, 0.3126807703077793, 0.3051041041314602, 0.293777340054512, 0.2927134628593922, 0.2893151086568833, 0.2837367688119411, 0.2730104990303516, 0.2670133665204048, 0.26612703248858455, 0.26586004212498665, 0.2569196578115225, 0.25763017922639847, 0.25661101602017883, 0.2493187540769577, 0.2496864566206932, 0.24885125324130059, 0.2459301698207855, 0.2466954589635134, 0.24052403777837755, 0.24557937130331994, 0.24204400524497033, 0.24139656133949755, 0.24230402447283267, 0.24010199137032032, 0.2466186337918043, 0.2393294757604599, 0.24546649016439917, 0.250370137989521, 0.2441182603687048, 0.24520469650626184, 0.24756860364228492, 0.25111642546951773, 0.25176117815077304, 0.25735568203032017, 0.2474323223531246, 0.2456723690032959, 0.2465788521245122, 0.2564542752504349, 0.24937938965857032, 0.2564419632405042, 0.2470877230167389, 0.24719754222780468, 0.2546754363924265, 0.24393925376236442, 0.2478246073424816, 0.2506851463764906]

cl=[0.26139760449528693, 0.2627960052713752, 0.36150650277733803, 0.30926617108285426, 0.2994727757573128, 0.32073636539280415, 0.3174298527091742, 0.30461968410760165, 0.26001393862068656, 0.2497009916231036, 0.24670920435339214, 0.24722625158727168, 0.25119506996124985, 0.2617092646285892, 0.2709968114644289, 0.24606221072375775, 0.2909054359793663, 0.29220770798623563, 0.3078080023825169, 0.33562070854008197, 0.32520777024328706, 0.30553692081943157, 0.3322237950563431, 0.31668310083448886, 0.3028447084873915, 0.31662616319954395, 0.3086672202125192, 0.3191903159767389, 0.3385501236468553, 0.3243518021330237, 0.3293764390796423, 0.3307107339054346, 0.3338354566693306, 0.31742272738367316, 0.3187646320462227, 0.3172717423737049, 0.3143165142089128, 0.3225290357321501, 0.33212409175932406, 0.3315096421539783, 0.32305781327188016, 0.3299436670541763, 0.32845382548868657, 0.3252190350368619, 0.3393973689898849, 0.31244015336036685, 0.3163858112320304, 0.32332675721496346, 0.3099851105734706, 0.3452414951473475, 0.3240075112134218, 0.32522265285253527, 0.3253754417225718, 0.35272615514695643, 0.31443393021821975, 0.375690919905901, 0.3050164042599499, 0.3293170789629221, 0.35134489059448243, 0.3142947635054588, 0.3420428539812565, 0.3075158691033721, 0.3301821406930685, 0.32525268141180275, 0.3090661385655403, 0.3273471140488982, 0.3061985993757844, 0.30867943037301304, 0.32315902821719644, 0.33094460763037203]

fig = plt.figure(figsize=(12,10))
# plt.tick_params(labelsize=26)


left, bottom, width, height = 0.2, 0.2, 0.7, 0.7
ax1 = fig.add_axes([left, bottom, width, height])
# ax.figure(figsize=(12,10))
ax1.tick_params(labelsize=40)
# ax1.plot(x, lc1, c='blue', label='Lc=1')
ax1.plot(x, lc2, c='orange', label='MiniBatch-SFL')
# ax1.plot(x, lc3, c='green', label='Lc=3')
ax1.plot(x, oldlc2, c='red', label='SFL-V2')
ax1.plot(x,fl,c='green',label='FL')
ax1.plot(x,cl,c='darkviolet',label='CL')


ax1.legend( loc="upper right",fontsize=35,ncol=2,columnspacing=0.2,labelspacing=0.1)


plt.xlim(xmin=0, xmax=70)
plt.ylim(ymin=0, ymax=3.5)
#

ax1.set_xlabel("Training Round",fontsize=40)
ax1.set_ylabel('Loss',fontsize=40)#横坐标名字
# plt.xlabel('x')
# plt.ylabel('y')
# plt.title('tile inside2')

# plt.show()
plt.savefig('Loss client=10,fmnist_compare0.8.pdf')



==> AAAI-SplitFed/code/plot_compare_resnet_loss0.9.py <==
import matplotlib.pyplot as plt

x=[1,
2,
3,
4,
5,
6,
7,
8,
9,
10,
11,
12,
13,
14,
15,
16,
17,
18,
19,
20,
21,
22,
23,
24,
25,
26,
27,
28,
29,
30,
31,
32,
33,
34,
35,
36,
37,
38,
39,
40,
41,
42,
43,
44,
45,
46,
47,
48,
49,
50,
51,
52,
53,
54,
55,
56,
57,
58,
59,
60,
61,
62,
63,
64,
65,
66,
67,
68,
69,
70,

]

lc2=[2.3021328830718994, 1.7421623647212983, 1.0525795567035676, 0.7851824694871902, 0.6784169602394103, 0.6185134133696557, 0.5938899737596512, 0.5777647578716278, 0.5557380884885788, 0.551800607740879, 0.5510490441322327, 0.5632631814479827, 0.552613980770111, 0.53238384693861, 0.5665057817101479, 0.5368030014634132, 0.5487029346823693, 0.5375311931967734, 0.5361187362670898, 0.5475684249401092, 0.5510157942771912, 0.561704540848732, 0.5544792181253434, 0.5691173017024994, 0.5482129377126694, 0.5785735350847244, 0.5485881572961807, 0.5544576925039291, 0.5720021432638169, 0.5526697051525117, 0.5704467248916626, 0.5674075463414192, 0.5660491532087326, 0.5402211508154868, 0.54606559664011, 0.5929318314790726, 0.5213591974973679, 0.6134376883506775, 0.5500452253222465, 0.5587642726302147, 0.5032922056317329, 0.5493705576658249, 0.5361382538080215, 0.5740264490246773, 0.5253207099437713, 0.5186248895525931, 0.5095256221294403, 0.551105085015297, 0.50807305842638, 0.5493951997160912, 0.5013435888290405, 0.5379682490229607, 0.5547503113746644, 0.544563675224781, 0.539591176211834, 0.5499337401986122, 0.5305802515149116, 0.5660602605342866, 0.5015250620245933, 0.5050354751944541, 0.48804796129465106, 0.5376865637302399, 0.5294250118732451, 0.5593035086989403, 0.5472932401299476, 0.5052346128225327, 0.5128893196582793, 0.4747434422373772, 0.4924566861987114, 0.4754667514562606]

oldlc2=[3.20268,3.2026756113767627, 1.3359078150987624, 1.006932096481323, 0.8923003613948822, 0.8145713865756988, 0.7620763444900512, 0.6865588852763176, 0.6669566369056702, 0.6163820722699166, 0.6915746530890464, 0.6473551888763904, 0.6540050493180752, 0.5756802695989609, 0.576922263801098, 0.5868608188629151, 0.5480123797059059, 0.5396847243607044, 0.5170100407302379, 0.5754461720585823, 0.5524235050380231, 0.5110761326551437, 0.517911120057106, 0.5906800079345704, 0.6145645612478257, 0.5684053736925125, 0.5444416692852974, 0.5719839745759965, 0.5339429387450219, 0.5674080477654935, 0.5626355336606502, 0.5658903874456882, 0.7021643771231175, 0.5841255071759223, 0.5541155469417572, 0.5893415528535842, 0.5790799616277218, 0.6277068169414997, 0.5649153266847133, 0.5900708362460136, 0.5675274445116519, 0.5891135039925575, 0.5764464883506297, 0.5666366031765937, 0.5974502681195736, 0.5654582484066486, 0.5680913902819157, 0.6174069906771182, 0.620524655431509, 0.5593452370166778, 0.5870672583580017, 0.6205423771589994, 0.5739238430559637, 0.6616855862736701, 0.5872718062996864, 0.6082537315785884, 0.5861341474950313, 0.5749097784608603, 0.5683070266246796, 0.5921519890427589, 0.5335755293071269, 0.608266931474209, 0.5687728817760945, 0.5814295338094235, 0.5861186249554157, 0.5997154483199119, 0.564612100943923, 0.5813659316301346, 0.585898211747408, 0.5672748935222626]

fl=[2.3014781618118283, 2.2554493951797485, 2.002698131799698, 1.6379006016254425, 1.7474351191520694, 1.5832332742214204, 1.3822421824932098, 1.1097812312841415, 1.1085341280698775, 0.908265066742897, 0.8617136591672898, 0.7388984525203706, 0.738264850974083, 0.6493203097581863, 0.5962929901480675, 0.6034095045924187, 0.5502739012241362, 0.5351698848605155, 0.5231140038371087, 0.5052306777238846, 0.47384209781885145, 0.47205928534269326, 0.4601472985744476, 0.42860563814640046, 0.4180325904488564, 0.40356592655181894, 0.4008499929308892, 0.38168631508946416, 0.37916514873504636, 0.37153874367475515, 0.3626255738735199, 0.353342859596014, 0.34916103690862654, 0.3440540672838687, 0.3281814761459827, 0.3340810157358646, 0.32331781774759294, 0.31623701691627504, 0.31325181573629385, 0.31196038201451304, 0.31235843539237973, 0.30587214380502703, 0.30213085368275644, 0.3000203812867403, 0.3006853491067886, 0.29412372201681136, 0.29266889080405234, 0.28959818392992015, 0.29705059990286825, 0.2890538953244687, 0.29149662494659423, 0.28510370709002014, 0.2845360793918371, 0.2878278258442879, 0.288723574578762, 0.285409630537033, 0.28802331134676934, 0.28296440578997134, 0.28266013428568837, 0.285238327383995, 0.28404217213392263, 0.2866311904788017, 0.2815898472070694, 0.285312192440033, 0.28373870953917507, 0.2898088866472245, 0.28425891175866125, 0.2932426425814629, 0.28377063646912576, 0.2932437048852443]

cl=[0.26139760449528693, 0.2627960052713752, 0.36150650277733803, 0.30926617108285426, 0.2994727757573128, 0.32073636539280415, 0.3174298527091742, 0.30461968410760165, 0.26001393862068656, 0.2497009916231036, 0.24670920435339214, 0.24722625158727168, 0.25119506996124985, 0.2617092646285892, 0.2709968114644289, 0.24606221072375775, 0.2909054359793663, 0.29220770798623563, 0.3078080023825169, 0.33562070854008197, 0.32520777024328706, 0.30553692081943157, 0.3322237950563431, 0.31668310083448886, 0.3028447084873915, 0.31662616319954395, 0.3086672202125192, 0.3191903159767389, 0.3385501236468553, 0.3243518021330237, 0.3293764390796423, 0.3307107339054346, 0.3338354566693306, 0.31742272738367316, 0.3187646320462227, 0.3172717423737049, 0.3143165142089128, 0.3225290357321501, 0.33212409175932406, 0.3315096421539783, 0.32305781327188016, 0.3299436670541763, 0.32845382548868657, 0.3252190350368619, 0.3393973689898849, 0.31244015336036685, 0.3163858112320304, 0.32332675721496346, 0.3099851105734706, 0.3452414951473475, 0.3240075112134218, 0.32522265285253527, 0.3253754417225718, 0.35272615514695643, 0.31443393021821975, 0.375690919905901, 0.3050164042599499, 0.3293170789629221, 0.35134489059448243, 0.3142947635054588, 0.3420428539812565, 0.3075158691033721, 0.3301821406930685, 0.32525268141180275, 0.3090661385655403, 0.3273471140488982, 0.3061985993757844, 0.30867943037301304, 0.32315902821719644, 0.33094460763037203]

fig = plt.figure(figsize=(12,10))
# plt.tick_params(labelsize=26)


left, bottom, width, height = 0.2, 0.2, 0.7, 0.7
ax1 = fig.add_axes([left, bottom, width, height])
# ax.figure(figsize=(12,10))
ax1.tick_params(labelsize=40)
# ax1.plot(x, lc1, c='blue', label='Lc=1')
ax1.plot(x, lc2, c='orange', label='MiniBatch-SFL')
# ax1.plot(x, lc3, c='green', label='Lc=3')
ax1.plot(x, oldlc2, c='red', label='SFL-V2')
ax1.plot(x,fl,c='green',label='FL')
ax1.plot(x,cl,c='darkviolet',label='CL')


ax1.legend( loc="upper right",fontsize=35,ncol=2,columnspacing=0.2,labelspacing=0.1)


plt.xlim(xmin=0, xmax=70)
plt.ylim(ymin=0, ymax=3.5)
#

ax1.set_xlabel("Training Round",fontsize=40)
ax1.set_ylabel('Loss',fontsize=40)#横坐标名字
# plt.xlabel('x')
# plt.ylabel('y')
# plt.title('tile inside2')

# plt.show()
plt.savefig('Loss client=10,fmnist_compare0.9.pdf')



==> AAAI-SplitFed/code/plot_compare_resnet_loss0.py <==
import matplotlib.pyplot as plt

x=[1,
2,
3,
4,
5,
6,
7,
8,
9,
10,
11,
12,
13,
14,
15,
16,
17,
18,
19,
20,
21,
22,
23,
24,
25,
26,
27,
28,
29,
30,
31,
32,
33,
34,
35,
36,
37,
38,
39,
40,
41,
42,
43,
44,
45,
46,
47,
48,
49,
50,
51,
52,
53,
54,
55,
56,
57,
58,
59,
60,
61,
62,
63,
64,
65,
66,
67,
68,
69,
70,

]

lc2=[2.3019911193847653, 0.39945417150855067, 0.370244432091713, 0.3559611923247576, 0.344710363894701, 0.34730475164949887, 0.34330155931413175, 0.3369428387284279, 0.3377018404752016, 0.33416758745908737, 0.3383024386316538, 0.3389726411551237, 0.34813196264207363, 0.3508524953573942, 0.35860707417130466, 0.3635848538577557, 0.3698126678913832, 0.37361590161919594, 0.3793995836377144, 0.38306859850883485, 0.3855813506990672, 0.38977688848972314, 0.3912606024742126, 0.3952046239748598, 0.3977408414334058, 0.39895429007709027, 0.3977641467005014, 0.3996861356496811, 0.4013080053776504, 0.40357432469725607, 0.40366390377283096, 0.4073822879791259, 0.4086332955956459, 0.4095660935342312, 0.4105004931986332, 0.4120052748918533, 0.41229773581027984, 0.4133573937416076, 0.41432839907705776, 0.4156182186305523, 0.4165504655241966, 0.4173091193288565, 0.4190362128615378, 0.41931352846324443, 0.42062456361949446, 0.42172272756695756, 0.4217635616660118, 0.4226792132854462, 0.4239366585016251, 0.42350038863718514, 0.4241327033936977, 0.42412603870034216, 0.42533516746014355, 0.4251965421438217, 0.4130273833870888, 0.4115478217601776, 0.4138833837211132, 0.4141464406251908, 0.4168771092593671, 0.41731885742396113, 0.4198796067386866, 0.4206283111870289, 0.4196836872398853, 0.42124758571386345, 0.4215609328448773, 0.4222132895886898, 0.4215315672382712, 0.4228614630550146, 0.42351259827613835, 0.4230546431988477]

oldlc2=[2.8829,2.882952816188335, 0.4170515209436417, 0.3052465138584376, 0.29721174344420437, 0.28309644624590874, 0.264643941745162, 0.2560338386893272, 0.2704584185779094, 0.26931446857750413, 0.2755853742733598, 0.26685299806296825, 0.28610609777271745, 0.276076563410461, 0.29244073405861853, 0.3077088634669781, 0.31200870618224147, 0.29363062679767604, 0.320305697247386, 0.3164191474765539, 0.3146411725133657, 0.3210155826061964, 0.3274170998483896, 0.3215025044977665, 0.31148094668984416, 0.3224601647444069, 0.3128847132995725, 0.32177288480103017, 0.3172618839889765, 0.3156573255360126, 0.3204032974690199, 0.321072950065136, 0.31781776081770663, 0.3245656605064869, 0.32535127410665154, 0.32107923243194814, 0.3227813575416803, 0.32120753362774856, 0.32337416302412747, 0.3224671859666705, 0.31523703075945375, 0.3313970816880465, 0.3160727482289076, 0.32641899801790714, 0.3228381940349937, 0.31888178627938035, 0.32552624043077233, 0.31853028416633605, 0.3272477865964174, 0.3184344655275345, 0.32296410132199527, 0.3224337058700621, 0.3186271019279957, 0.327806720994413, 0.3223411481827498, 0.3235387702658773, 0.32062853805720803, 0.3221362062543631, 0.32216953843832014, 0.31783227339386944, 0.32142295636236673, 0.3214589389413595, 0.32120606787502765, 0.3154837803170085, 0.3199237363412976, 0.32480010912753643, 0.3102756435424089, 0.3261241942644119, 0.31663181222975256, 0.3179062960296869]

fl=[2.3014781713485717, 0.6738603636622428, 0.3843194137513638, 0.3307275034487248, 0.29506913810968405, 0.2794993799924851, 0.26578216925263404, 0.2581701436638832, 0.23897519387304783, 0.24283833980560304, 0.23905138857662683, 0.22703502200543882, 0.2497854708507657, 0.22504323661327366, 0.2311997780203819, 0.22779457129538055, 0.23627230951562522, 0.24546180941164492, 0.24375930067151783, 0.24401709433645008, 0.2518363063409924, 0.254977146089077, 0.25153900563716886, 0.26636104259639976, 0.2709675112366677, 0.2760663095116615, 0.28209086783230297, 0.29174213964492085, 0.2891741525754333, 0.2880098566459492, 0.2910890929400921, 0.29312361106276513, 0.2964404288306832, 0.2979217306524515, 0.29954081762582063, 0.30162167482078084, 0.3032894711941481, 0.30400685615837575, 0.30546800140291447, 0.30608512099832297, 0.30837723687291146, 0.30895788213238123, 0.3099080979079008, 0.3104914620704949, 0.3109038464725018, 0.31123548887670044, 0.3121924318000674, 0.31247505344450477, 0.3140905634313822, 0.3136527235433459, 0.3139253055676818, 0.3148657498508692, 0.31494999684393404, 0.3151565926894545, 0.3148259604349732, 0.3150345482304693, 0.31573197849094875, 0.31648698553442955, 0.3169305849820375, 0.317289657369256, 0.31637632828205825, 0.3168275850079954, 0.31727564144879583, 0.31761815484613176, 0.3168673812597991, 0.3175135363638401, 0.31664341889321806, 0.317653628885746, 0.31746573343873025, 0.31786426667124035]

cl=[0.26139760449528693, 0.2627960052713752, 0.36150650277733803, 0.30926617108285426, 0.2994727757573128, 0.32073636539280415, 0.3174298527091742, 0.30461968410760165, 0.26001393862068656, 0.2497009916231036, 0.24670920435339214, 0.24722625158727168, 0.25119506996124985, 0.2617092646285892, 0.2709968114644289, 0.24606221072375775, 0.2909054359793663, 0.29220770798623563, 0.3078080023825169, 0.33562070854008197, 0.32520777024328706, 0.30553692081943157, 0.3322237950563431, 0.31668310083448886, 0.3028447084873915, 0.31662616319954395, 0.3086672202125192, 0.3191903159767389, 0.3385501236468553, 0.3243518021330237, 0.3293764390796423, 0.3307107339054346, 0.3338354566693306, 0.31742272738367316, 0.3187646320462227, 0.3172717423737049, 0.3143165142089128, 0.3225290357321501, 0.33212409175932406, 0.3315096421539783, 0.32305781327188016, 0.3299436670541763, 0.32845382548868657, 0.3252190350368619, 0.3393973689898849, 0.31244015336036685, 0.3163858112320304, 0.32332675721496346, 0.3099851105734706, 0.3452414951473475, 0.3240075112134218, 0.32522265285253527, 0.3253754417225718, 0.35272615514695643, 0.31443393021821975, 0.375690919905901, 0.3050164042599499, 0.3293170789629221, 0.35134489059448243, 0.3142947635054588, 0.3420428539812565, 0.3075158691033721, 0.3301821406930685, 0.32525268141180275, 0.3090661385655403, 0.3273471140488982, 0.3061985993757844, 0.30867943037301304, 0.32315902821719644, 0.33094460763037203]

fig = plt.figure(figsize=(12,10))
# plt.tick_params(labelsize=26)


left, bottom, width, height = 0.2, 0.2, 0.7, 0.7
ax1 = fig.add_axes([left, bottom, width, height])
# ax.figure(figsize=(12,10))
ax1.tick_params(labelsize=40)
# ax1.plot(x, lc1, c='blue', label='Lc=1')
ax1.plot(x, lc2, c='orange', label='MiniBatch-SFL')
# ax1.plot(x, lc3, c='green', label='Lc=3')
ax1.plot(x, oldlc2, c='red', label='SFL-V2')
ax1.plot(x,fl,c='green',label='FL')
ax1.plot(x,cl,c='darkviolet',label='CL')


ax1.legend( loc="upper right",fontsize=35,ncol=2,columnspacing=0.2,labelspacing=0.1)


plt.xlim(xmin=0, xmax=70)
plt.ylim(ymin=0, ymax=3.5)
#

ax1.set_xlabel("Training Round",fontsize=40)
ax1.set_ylabel('Loss',fontsize=40)#横坐标名字
# plt.xlabel('x')
# plt.ylabel('y')
# plt.title('tile inside2')

# plt.show()
plt.savefig('Loss client=10,fmnist_compare0.pdf')



==> AAAI-SplitFed/code/plot_fmnist_accuracy_0.5.py <==
import matplotlib.pyplot as plt

x=[1,
2,
3,
4,
5,
6,
7,
8,
9,
10,
11,
12,
13,
14,
15,
16,
17,
18,
19,
20,
21,
22,
23,
24,
25,
26,
27,
28,
29,
30,
31,
32,
33,
34,
35,
36,
37,
38,
39,
40,
41,
42,
43,
44,
45,
46,
47,
48,
49,
50,
51,
52,
53,
54,
55,
56,
57,
58,
59,
60,
61,
62,
63,
64,
65,
66,
67,
68,
69,
70,
]

lc1=[8.89, 79.71, 84.96000000000001, 86.41, 87.27000000000001, 87.91, 88.27000000000001, 88.53, 88.69, 88.94000000000001, 89.01, 89.13, 89.03999999999999, 89.1, 89.23, 89.23999999999998, 89.24, 89.27000000000001, 89.47999999999999, 89.22, 89.52000000000001, 89.44, 89.52000000000001, 89.58, 89.53999999999999, 89.6, 89.36, 89.55, 89.47999999999999, 89.60999999999999, 89.49999999999999, 89.59, 89.62000000000002, 89.74, 89.79, 89.82999999999998, 89.66, 89.76, 89.9, 89.74000000000001, 89.71000000000001, 89.78999999999999, 89.66999999999999, 89.81, 89.89, 89.81, 89.84, 89.94000000000001, 89.95000000000002, 89.92, 89.82999999999998, 89.92000000000002, 89.88, 90.03, 89.86, 89.91, 90.02, 90.03999999999999, 89.97, 89.82, 89.97, 90.10000000000001, 90.18, 90.17999999999999, 90.07000000000001, 90.01, 90.11999999999999, 90.09, 89.89, 90.09]
lc2=[9.999999999999998, 80.73999999999998, 86.33, 87.78, 88.19999999999999, 88.71999999999998, 89.37, 89.58, 89.95, 89.91, 90.17000000000002, 90.1, 90.17999999999998, 90.20000000000002, 90.24000000000001, 90.28999999999999, 90.31, 90.44, 90.23999999999998, 90.21, 90.38, 90.36, 90.56, 90.63000000000001, 90.41999999999999, 90.37, 90.47, 90.38000000000001, 90.41, 90.5, 90.55, 90.38000000000001, 90.52, 90.58000000000001, 90.46000000000001, 90.56, 90.56, 90.68999999999998, 90.79999999999998, 90.82000000000001, 90.70000000000002, 90.66, 90.64, 90.74, 90.69999999999999, 90.8, 90.66999999999999, 90.67, 90.75000000000001, 90.76, 90.80000000000001, 90.8, 90.78999999999999, 90.84, 90.82000000000001, 90.78, 90.68, 90.84, 90.82000000000001, 90.78, 90.93, 90.78, 90.77, 90.77, 90.74, 90.61, 90.64999999999999, 90.83000000000001, 90.86, 90.71000000000001]
lc3=[8.53, 76.31, 85.08000000000001, 86.8, 87.45000000000002, 88.16, 88.64, 88.94999999999999, 89.25, 89.38000000000001, 89.53, 89.75999999999999, 89.9, 89.88000000000001, 89.93000000000002, 90.14999999999999, 90.00000000000001, 90.16000000000001, 90.14, 90.24, 90.25999999999999, 90.25999999999999, 90.26999999999998, 90.37, 90.34, 90.36, 90.46000000000001, 90.39, 90.28, 90.25000000000001, 90.26, 90.45000000000002, 90.25999999999999, 90.46000000000001, 90.39000000000001, 90.5, 90.53, 90.53999999999999, 90.53999999999999, 90.45000000000002, 90.64000000000001, 90.57000000000001, 90.5, 90.47999999999999, 90.58, 90.48, 90.59, 90.37000000000002, 90.42, 90.43, 90.61999999999999, 90.49, 90.44, 90.50999999999999, 90.46000000000001, 90.4, 90.45, 90.45, 90.58, 90.47999999999999, 90.60999999999999, 90.41999999999999, 90.53999999999999, 90.53999999999999, 90.55999999999999, 90.6, 90.56, 90.59, 90.41999999999999, 90.51]
lc4=[10.0, 78.58, 85.30999999999999, 86.88000000000001, 87.73999999999998, 88.3, 88.69, 89.33, 89.44, 89.66, 89.88, 90.02000000000001, 90.07000000000002, 90.27, 90.21000000000001, 90.19, 90.25, 90.27, 90.45, 90.30000000000001, 90.48, 90.47, 90.58000000000001, 90.67000000000002, 90.58999999999999, 90.78, 90.58000000000001, 90.68, 90.53999999999999, 90.78999999999999, 90.71, 90.67000000000002, 90.86000000000003, 90.69, 90.67, 90.85, 90.77999999999999, 90.87, 90.78, 90.78999999999999, 90.88999999999999, 90.77, 90.64, 90.77000000000001, 90.79, 90.84, 90.82, 90.82000000000001, 90.96, 90.86999999999999, 90.66999999999999, 90.63, 90.74000000000001, 90.75999999999999, 90.72999999999999, 90.59, 90.68, 90.72999999999999, 90.79, 90.72999999999999, 90.7, 90.77000000000001, 90.78, 90.73, 90.56, 90.82000000000001, 90.93, 90.89999999999999, 90.76, 90.9]
fig = plt.figure(figsize=(12,10))
# plt.tick_params(labelsize=26)


left, bottom, width, height = 0.2, 0.2, 0.7, 0.7
ax1 = fig.add_axes([left, bottom, width, height])
# ax.figure(figsize=(12,10))
ax1.tick_params(labelsize=40)
ax1.plot(x, lc1, c='blue', label='Lc=1')
ax1.plot(x, lc2, c='orange', label='Lc=2')
ax1.plot(x, lc3, c='green', label='Lc=3')
ax1.plot(x, lc4, c='red', label='Lc=4')
# ax1.plot(x,fl,c='green',label='FL')
# ax1.plot(x,cl,c='darkviolet',label='CL')


ax1.legend( loc="lower right",fontsize=35,ncol=2,columnspacing=0.2,labelspacing=0.1)


plt.xlim(xmin=0, xmax=70)
plt.ylim(ymin=0, ymax=100)
ax1.set_xlabel("Training Round",fontsize=40)
ax1.set_ylabel('Accuracy',fontsize=40)#横坐标名字
ax1.text(24, 68.5, r'$L_c$ increases',fontsize=40)
# ax1.annotate('',xy=(70,83),xytext=(70,40),arrowprops=dict(facecolor='red'))
ax1.annotate('',xy=(57,66.5),xytext=(61.2,79.6),arrowprops=dict(facecolor='black'))
rect = plt.Rectangle((41, 80), 32, 18, fill=False, edgecolor = 'black',linewidth=1)
ax1.add_patch(rect)

left, bottom, width, height = 0.5, 0.416, 0.3, 0.25
plt.axes([left, bottom, width, height])
plt.plot(x[40:70], lc1[40:70], c='blue', label='Lc=1')
plt.plot(x[40:70], lc2[40:70], c='orange', label='Lc=2')
plt.plot(x[40:70], lc3[40:70], c='green', label='Lc=3')
plt.plot(x[40:70], lc4[40:70], c='red', label='Lc=4')
# plt.plot(x[70:100],fl[70:100],c='green',label='FL')
plt.xticks([])
plt.yticks([])
plt.annotate('',xy=(50,91),xytext=(50,89.7),arrowprops=dict(facecolor='red'))

# plt.xlabel('x')
# plt.ylabel('y')
# plt.title('tile inside2')

# plt.show()
plt.savefig('fmnist_acc_0.5.pdf')



==> AAAI-SplitFed/code/plot_fmnist_accuracy_0.py <==
import matplotlib.pyplot as plt

x=[1,
2,
3,
4,
5,
6,
7,
8,
9,
10,
11,
12,
13,
14,
15,
16,
17,
18,
19,
20,
21,
22,
23,
24,
25,
26,
27,
28,
29,
30,
31,
32,
33,
34,
35,
36,
37,
38,
39,
40,
41,
42,
43,
44,
45,
46,
47,
48,
49,
50,
51,
52,
53,
54,
55,
56,
57,
58,
59,
60,
61,
62,
63,
64,
65,
66,
67,
68,
69,
70,
]

lc1=[7.709999999999999, 85.73, 88.61999999999999, 88.74999999999999, 90.14, 89.99999999999999, 90.29999999999998, 90.6, 90.66999999999999, 90.66999999999999, 90.79, 90.64000000000001, 90.82000000000001, 90.66999999999999, 90.78, 90.66, 90.64999999999999, 90.66999999999999, 90.61999999999999, 90.66999999999999, 90.65, 90.61, 90.74000000000001, 90.6, 90.67999999999998, 90.59, 90.55999999999999, 90.58, 90.63, 90.64000000000001, 90.62999999999998, 90.67999999999999, 90.69000000000003, 90.64, 90.63, 90.62000000000002, 90.61999999999999, 90.61, 90.63999999999999, 90.73, 90.57000000000001, 90.53999999999999, 90.68, 90.58, 90.51, 90.58000000000001, 90.64000000000001, 90.62, 90.61999999999998, 90.58, 90.63000000000001, 90.56, 90.58, 90.6, 90.57999999999998, 90.58, 90.52, 90.56, 90.59, 90.6, 90.52, 90.5, 90.52, 90.52000000000001, 90.62, 90.66, 90.58999999999999, 90.49999999999999, 90.61000000000001, 90.59]
lc2=[10.91, 85.66, 87.78999999999999, 88.79999999999998, 89.9, 90.16, 90.3, 90.71000000000001, 90.75, 90.91, 90.91999999999999, 91.19, 90.94999999999999, 91.33, 91.23, 91.19, 91.05999999999999, 91.00000000000001, 91.06000000000002, 91.11999999999999, 91.17000000000002, 91.11, 91.08, 91.16, 91.03999999999999, 91.11999999999999, 91.01, 91.01, 91.06, 91.06, 91.07000000000001, 90.96000000000001, 90.95, 90.98, 90.92999999999999, 90.95, 91.0, 90.99000000000001, 90.97, 90.97, 90.97, 90.99000000000001, 91.03, 90.99999999999999, 91.00999999999999, 90.99000000000002, 91.07000000000001, 91.07, 91.02, 90.99999999999999, 91.03, 91.06, 91.01, 91.04, 91.11, 91.08999999999999, 91.08, 91.02, 91.02, 91.02000000000001, 91.02000000000001, 91.01000000000002, 91.02999999999999, 91.03999999999999, 91.05999999999999, 91.02, 91.08000000000001, 91.05, 91.12, 91.13000000000001]
lc3=[9.62, 85.69000000000001, 88.21000000000001, 89.15, 89.7, 90.12000000000002, 90.42999999999999, 90.61999999999999, 90.79, 90.91, 91.07, 91.19000000000001, 91.24999999999999, 91.35000000000001, 91.28, 91.32, 91.36999999999999, 91.35000000000001, 91.47, 91.31, 91.38, 91.46000000000001, 91.45, 91.38, 91.33000000000001, 91.36000000000001, 91.35, 91.4, 91.47, 91.44000000000001, 91.41999999999999, 91.42, 91.42, 91.41, 91.42, 91.36999999999999, 91.38, 91.38000000000001, 91.44000000000001, 91.4, 91.39000000000001, 91.43, 91.44, 91.42999999999999, 91.46, 91.41999999999999, 91.42, 91.36, 91.46000000000001, 91.43, 91.42000000000002, 91.36999999999999, 91.41999999999999, 91.38000000000002, 91.41, 91.4, 91.41, 91.45, 91.46000000000001, 91.44000000000001, 91.39999999999999, 91.42999999999999, 91.39, 91.42999999999999, 91.36, 91.33, 91.36, 91.39000000000001, 91.41999999999999, 91.45]
lc4=[9.76, 82.50999999999999, 86.97, 88.26000000000002, 89.03999999999999, 89.45, 89.82000000000001, 89.97, 90.16, 90.21000000000001, 90.48999999999998, 90.53999999999999, 90.81, 90.66, 90.78, 90.83, 90.95, 90.82000000000001, 90.9, 90.91, 90.91, 90.94999999999999, 90.9, 90.91999999999999, 90.85000000000001, 90.91, 90.96, 90.99, 90.96000000000001, 91.03000000000002, 90.94000000000001, 90.9, 90.92, 90.96000000000001, 90.88, 90.9, 90.85999999999999, 90.91, 90.86999999999999, 90.89000000000001, 90.86, 90.95000000000002, 90.87, 90.85, 90.85000000000001, 90.83000000000001, 90.83000000000001, 90.82000000000001, 90.81999999999998, 90.89000000000001, 90.80000000000001, 90.77, 90.93, 90.91999999999999, 90.89000000000001, 90.91, 90.95, 90.88, 90.93999999999998, 90.94999999999999, 90.94, 90.92999999999999, 90.96000000000001, 90.89, 90.92999999999999, 90.93, 90.91999999999999, 90.97, 90.95000000000002, 90.91]
fig = plt.figure(figsize=(12,10))
# plt.tick_params(labelsize=26)


left, bottom, width, height = 0.2, 0.2, 0.7, 0.7
ax1 = fig.add_axes([left, bottom, width, height])
# ax.figure(figsize=(12,10))
ax1.tick_params(labelsize=40)
ax1.plot(x, lc1, c='blue', label='Lc=1')
ax1.plot(x, lc2, c='orange', label='Lc=2')
ax1.plot(x, lc3, c='green', label='Lc=3')
ax1.plot(x, lc4, c='red', label='Lc=4')
# ax1.plot(x,fl,c='green',label='FL')
# ax1.plot(x,cl,c='darkviolet',label='CL')


ax1.legend( loc="lower right",fontsize=35,ncol=2,columnspacing=0.2,labelspacing=0.1)


plt.xlim(xmin=0, xmax=70)
plt.ylim(ymin=0, ymax=100)
ax1.set_xlabel("Training Round",fontsize=40)
ax1.set_ylabel('Accuracy',fontsize=40)#横坐标名字
ax1.text(24, 68.5, r'$L_c$ increases',fontsize=40)
# ax1.annotate('',xy=(70,83),xytext=(70,40),arrowprops=dict(facecolor='red'))
ax1.annotate('',xy=(57,66.5),xytext=(61.2,79.6),arrowprops=dict(facecolor='black'))
rect = plt.Rectangle((41, 80), 32, 18, fill=False, edgecolor = 'black',linewidth=1)
ax1.add_patch(rect)

left, bottom, width, height = 0.5, 0.416, 0.3, 0.25
plt.axes([left, bottom, width, height])
plt.plot(x[40:70], lc1[40:70], c='blue', label='Lc=1')
plt.plot(x[40:70], lc2[40:70], c='orange', label='Lc=2')
plt.plot(x[40:70], lc3[40:70], c='green', label='Lc=3')
plt.plot(x[40:70], lc4[40:70], c='red', label='Lc=4')
# plt.plot(x[70:100],fl[70:100],c='green',label='FL')
plt.xticks([])
plt.yticks([])
plt.annotate('',xy=(50,91.5),xytext=(50,90.5),arrowprops=dict(facecolor='red'))

# plt.xlabel('x')
# plt.ylabel('y')
# plt.title('tile inside2')

# plt.show()
plt.savefig('fmnist_acc_0.pdf')



==> AAAI-SplitFed/code/plot_fmnist_client100_1vs5_0.5.py <==
import matplotlib.pyplot as plt

x=[]
for i in range(0,140):
    x.append(i)

fl5=[10.0, 33.86, 77.62, 82.73, 84.64, 85.9, 86.77, 87.32, 87.85, 88.11, 88.53, 88.81, 88.95, 89.27, 89.2, 89.5, 89.35, 89.78, 89.58, 89.94, 89.74, 90.2, 89.97, 90.05, 89.96, 89.94, 90.26, 90.22, 90.49, 90.12, 90.4, 90.3, 90.26, 90.46, 90.32, 90.56, 90.4, 90.34, 90.47, 90.24, 90.61, 90.45, 90.79, 90.67, 90.65, 90.72, 90.86, 90.83, 90.82, 90.72, 90.73, 90.81, 90.74, 90.87, 90.75, 90.63, 91.08, 90.66, 90.95, 90.85, 91.05, 90.83, 90.94, 90.69, 90.95, 90.77, 90.93, 90.77, 90.9, 90.75, 90.87, 90.94, 90.91, 90.91, 90.87, 90.78, 90.93, 90.88, 90.83, 90.81, 90.88, 90.82, 90.92, 90.82, 90.78, 90.8, 90.87, 90.86, 90.83, 90.89, 90.9, 90.86, 90.95, 90.83, 90.85, 90.83, 90.91, 90.91, 90.84, 90.93, 90.89, 90.89, 90.85, 90.83, 90.92, 90.84, 90.8, 90.82, 90.86, 90.84, 90.87, 90.82, 90.81, 90.83, 90.86, 90.8, 90.81, 90.75, 90.81, 90.79, 90.8, 90.82, 90.83, 90.75, 90.84, 90.8, 90.84, 90.84, 90.86, 90.82, 90.85, 90.82, 90.79, 90.84, 90.82, 90.79, 90.79, 90.81, 90.76, 90.8]
fl=[10.0, 10.0, 10.0, 13.12, 15.27, 39.37, 63.38, 70.36, 76.16, 78.76, 79.21, 80.81, 80.61, 81.82, 81.95, 82.63, 83.03, 83.3, 84.01, 84.15, 84.73, 84.81, 85.4, 85.4, 85.83, 85.8, 85.98, 86.09, 86.28, 86.31, 86.49, 86.58, 86.8, 86.82, 86.87, 87.03, 87.21, 87.5, 87.31, 87.55, 87.55, 87.72, 87.79, 87.95, 88.07, 88.0, 88.06, 88.29, 88.34, 88.4, 88.42, 88.48, 88.61, 88.55, 88.41, 88.56, 88.33, 88.58, 88.23, 88.6, 88.3, 88.71, 88.63, 88.88, 88.93, 89.19, 89.17, 89.06, 89.17, 88.89, 89.21, 88.88, 89.51, 89.12, 89.54, 89.06, 89.39, 89.06, 89.58, 89.27, 89.7, 89.45, 89.65, 89.63, 89.99, 89.8, 90.03, 90.0, 90.14, 90.04, 90.24, 90.06, 90.2, 90.27, 90.25, 90.17, 90.34, 90.2, 90.34, 90.18, 90.37, 90.02, 90.18, 90.14, 90.26, 90.21, 90.0, 90.18, 89.89, 90.26, 90.23, 90.49, 90.33, 90.58, 90.26, 90.45, 90.31, 90.62, 90.12, 90.78, 90.22, 90.69, 90.26, 90.57, 90.45, 90.61, 90.35, 90.58, 90.42, 90.45, 90.39, 90.49, 90.55, 90.58, 90.43, 90.57, 90.61, 90.65, 90.59, 90.79]


fig = plt.figure(figsize=(12,10))
# plt.tick_params(labelsize=26)


left, bottom, width, height = 0.2, 0.2, 0.7, 0.7
ax1 = fig.add_axes([left, bottom, width, height])
# ax.figure(figsize=(12,10))
ax1.tick_params(labelsize=40)
# ax1.plot(x, lc1, c='blue', label='Lc=1')
# ax1.plot(x, fl5, c='orange', label='MiniBatch-SFL')
# ax1.plot(x, lc3, c='green', label='Lc=3')
ax1.plot(x, fl5, c='red', label='E=5')
ax1.plot(x,fl,c='green',label='E=1')
# ax1.plot(x,cl,c='darkviolet',label='CL')


ax1.legend( loc="lower right",fontsize=35,ncol=2,columnspacing=0.2,labelspacing=0.1)


plt.xlim(xmin=0, xmax=70)
plt.ylim(ymin=0, ymax=100)
#

ax1.set_xlabel("Training Round",fontsize=40)
ax1.set_ylabel('Accuracy',fontsize=40)#横坐标名字
# plt.xlabel('x')
# plt.ylabel('y')
# plt.title('tile inside2')

# plt.show()
plt.savefig('client=100,fl_fmnist_compare0.5.pdf')



==> AAAI-SplitFed/code/plot_fmnist_client100_1vs5_0.95.py <==
import matplotlib.pyplot as plt

x=[]
for i in range(0,140):
    x.append(i)

fl5=[10.0, 12.35, 25.03, 19.69, 22.86, 10.27, 22.98, 19.96, 38.49, 24.22, 40.09, 39.65, 51.33, 61.19, 53.56, 62.5, 64.57, 63.32, 67.0, 61.74, 65.6, 61.94, 66.77, 59.97, 70.65, 68.49, 72.69, 72.56, 73.62, 75.05, 74.83, 76.21, 75.53, 77.04, 76.71, 77.87, 77.85, 78.42, 78.41, 79.04, 78.38, 79.4, 77.87, 79.74, 78.24, 80.03, 79.91, 80.41, 80.9, 80.74, 81.6, 81.12, 82.17, 81.3, 82.43, 82.01, 82.89, 82.74, 83.3, 83.07, 83.63, 83.66, 83.67, 83.83, 83.77, 84.27, 83.86, 84.44, 84.36, 84.94, 84.45, 85.01, 84.83, 85.32, 85.11, 85.39, 85.4, 85.62, 85.65, 85.79, 85.71, 85.84, 85.9, 85.8, 85.92, 85.85, 85.92, 86.02, 85.81, 85.85, 85.93, 85.98, 85.97, 86.03, 86.0, 86.03, 86.06, 86.17, 86.12, 85.99, 86.09, 86.23, 86.22, 86.11, 86.3, 86.35, 86.34, 86.29, 86.33, 86.37, 86.32, 86.32, 86.3, 86.36, 86.31, 86.33, 86.33, 86.37, 86.33, 86.21, 86.33, 86.27, 86.25, 86.18, 86.21, 86.15, 86.26, 86.26, 86.13, 86.29, 86.17, 86.12, 86.11, 86.15, 86.11, 86.27, 86.18, 86.09, 86.2, 86.11]
fl=[10.0, 11.86, 10.0, 10.96, 10.06, 18.72, 31.86, 44.96, 58.76, 62.08, 66.15, 67.0, 68.97, 69.49, 70.88, 71.32, 72.58, 72.71, 74.05, 73.6, 74.14, 74.19, 74.35, 74.89, 74.62, 75.37, 74.88, 76.18, 75.27, 76.58, 75.88, 77.27, 76.44, 77.22, 77.24, 77.46, 77.24, 77.53, 77.66, 77.47, 78.02, 77.38, 77.38, 77.13, 77.59, 77.81, 77.9, 77.58, 77.8, 77.14, 77.51, 77.08, 77.82, 77.1, 77.18, 76.58, 76.72, 76.29, 75.72, 76.45, 75.75, 77.05, 76.29, 77.71, 76.4, 76.79, 75.99, 76.61, 76.0, 76.55, 76.44, 76.29, 76.64, 77.01, 76.91, 77.0, 76.6, 77.42, 77.1, 77.61, 77.24, 77.96, 77.31, 77.64, 77.44, 77.64, 77.75, 78.01, 77.95, 78.31, 78.61, 78.64, 78.64, 78.74, 79.0, 79.02, 78.89, 79.05, 78.79, 78.52, 78.71, 78.7, 78.61, 78.72, 78.36, 78.62, 78.42, 79.38, 78.57, 79.64, 78.77, 80.28, 78.68, 80.42, 78.71, 81.05, 78.86, 81.06, 78.78, 81.47, 78.64, 82.43, 79.35, 82.93, 80.41, 83.19, 80.26, 83.37, 80.0, 82.79, 79.75, 82.6, 79.32, 80.38, 78.89, 79.23, 79.04, 78.85, 80.52, 80.48]


fig = plt.figure(figsize=(12,10))
# plt.tick_params(labelsize=26)


left, bottom, width, height = 0.2, 0.2, 0.7, 0.7
ax1 = fig.add_axes([left, bottom, width, height])
# ax.figure(figsize=(12,10))
ax1.tick_params(labelsize=40)
# ax1.plot(x, lc1, c='blue', label='Lc=1')
# ax1.plot(x, fl5, c='orange', label='MiniBatch-SFL')
# ax1.plot(x, lc3, c='green', label='Lc=3')
ax1.plot(x, fl5, c='red', label='E=5')
ax1.plot(x,fl,c='green',label='E=1')
# ax1.plot(x,cl,c='darkviolet',label='CL')


ax1.legend( loc="lower right",fontsize=35,ncol=2,columnspacing=0.2,labelspacing=0.1)


plt.xlim(xmin=0, xmax=70)
plt.ylim(ymin=0, ymax=100)
#

ax1.set_xlabel("Training Round",fontsize=40)
ax1.set_ylabel('Accuracy',fontsize=40)#横坐标名字
# plt.xlabel('x')
# plt.ylabel('y')
# plt.title('tile inside2')

# plt.show()
plt.savefig('client=100,fl_fmnist_compare0.95.pdf')



==> AAAI-SplitFed/code/plot_fmnist_client10_1vs5_0.5.py <==
import matplotlib.pyplot as plt

x=[1,
2,
3,
4,
5,
6,
7,
8,
9,
10,
11,
12,
13,
14,
15,
16,
17,
18,
19,
20,
21,
22,
23,
24,
25,
26,
27,
28,
29,
30,
31,
32,
33,
34,
35,
36,
37,
38,
39,
40,
41,
42,
43,
44,
45,
46,
47,
48,
49,
50,
51,
52,
53,
54,
55,
56,
57,
58,
59,
60,
61,
62,
63,
64,
65,
66,
67,
68,
69,
70,

]

fl5=[9.999999999999998, 75.13000000000001, 87.80000000000001, 89.71999999999998, 90.63999999999999, 91.08000000000001, 91.55000000000001, 91.81999999999998, 92.01, 92.16000000000001, 92.13, 92.41999999999999, 92.39999999999999, 92.38999999999999, 92.47, 92.56, 92.46000000000001, 92.47, 92.54999999999998, 92.55999999999999, 92.66, 92.68999999999998, 92.77, 92.75, 92.66, 92.64000000000001, 92.69000000000001, 92.52, 92.69, 92.76000000000002, 92.72, 92.66, 92.62999999999998, 92.75000000000001, 92.72999999999999, 92.74, 92.50000000000001, 92.69000000000001, 92.68, 92.60000000000001, 92.66999999999999, 92.63000000000001, 92.59, 92.53999999999999, 92.67, 92.75, 92.60000000000001, 92.76, 92.63999999999999, 92.66, 92.66999999999999, 92.58000000000001, 92.53, 92.66, 92.46, 92.62999999999998, 92.82000000000001, 92.59, 92.72, 92.55000000000001, 92.69999999999999, 92.68999999999998, 92.66, 92.75999999999999, 92.78, 92.78, 92.78, 92.78, 92.82000000000001, 92.69]


fl=[9.999999999999998, 59.56999999999999, 81.86, 85.53999999999999, 87.39000000000001, 88.25, 89.05, 89.51999999999998, 90.21000000000001, 90.19999999999997, 90.78999999999999, 90.99, 91.02000000000001, 91.26, 91.43, 91.27, 91.74000000000001, 91.92, 92.1, 92.03999999999999, 91.80000000000001, 92.11999999999999, 92.14, 92.13, 92.13, 92.43, 92.2, 92.32000000000001, 92.50999999999999, 92.36, 92.41999999999999, 92.36999999999999, 92.36, 92.53999999999999, 92.35, 92.49000000000001, 92.46000000000001, 92.72999999999999, 92.62, 92.45000000000002, 92.6, 92.76, 92.61999999999999, 92.6, 92.5, 92.66, 92.53999999999999, 92.47999999999999, 92.65, 92.57000000000001, 92.69999999999999, 92.78, 92.7, 92.65, 92.77999999999999, 92.78999999999999, 92.6, 92.86000000000001, 92.91, 92.85, 92.77000000000001, 92.65, 92.65, 92.52000000000001, 92.77, 92.89000000000001, 92.72, 92.73000000000002, 92.65, 92.76]
fig = plt.figure(figsize=(12,10))
# plt.tick_params(labelsize=26)


left, bottom, width, height = 0.2, 0.2, 0.7, 0.7
ax1 = fig.add_axes([left, bottom, width, height])
# ax.figure(figsize=(12,10))
ax1.tick_params(labelsize=40)
# ax1.plot(x, lc1, c='blue', label='Lc=1')
# ax1.plot(x, fl5, c='orange', label='MiniBatch-SFL')
# ax1.plot(x, lc3, c='green', label='Lc=3')
ax1.plot(x, fl5, c='red', label='E=5')
ax1.plot(x,fl,c='green',label='E=1')
# ax1.plot(x,cl,c='darkviolet',label='CL')


ax1.legend( loc="lower right",fontsize=35,ncol=2,columnspacing=0.2,labelspacing=0.1)


plt.xlim(xmin=0, xmax=70)
plt.ylim(ymin=0, ymax=100)
#

ax1.set_xlabel("Training Round",fontsize=40)
ax1.set_ylabel('Accuracy',fontsize=40)#横坐标名字
# plt.xlabel('x')
# plt.ylabel('y')
# plt.title('tile inside2')

# plt.show()
plt.savefig('client=10,fl_fmnist_compare0.5.pdf')



==> AAAI-SplitFed/code/plot_fmnist_client10_1vs5_0.8.py <==
import matplotlib.pyplot as plt

x=[1,
2,
3,
4,
5,
6,
7,
8,
9,
10,
11,
12,
13,
14,
15,
16,
17,
18,
19,
20,
21,
22,
23,
24,
25,
26,
27,
28,
29,
30,
31,
32,
33,
34,
35,
36,
37,
38,
39,
40,
41,
42,
43,
44,
45,
46,
47,
48,
49,
50,
51,
52,
53,
54,
55,
56,
57,
58,
59,
60,
61,
62,
63,
64,
65,
66,
67,
68,
69,
70,

]

fl5=[10.0, 49.230000000000004, 79.94000000000001, 84.57999999999998, 87.29, 88.79, 89.49000000000001, 89.99, 90.3, 90.47999999999999, 90.53999999999999, 90.67999999999999, 90.91, 90.87000000000002, 90.91999999999999, 90.96, 90.98999999999998, 91.13000000000001, 91.07, 91.06, 91.24000000000001, 91.08, 90.97, 91.24, 91.22, 91.02000000000001, 91.27000000000001, 91.05, 91.31, 91.19000000000001, 91.02999999999999, 90.69999999999997, 91.35, 90.95, 91.38000000000001, 90.98000000000002, 91.13, 91.01, 91.56, 90.9, 91.25999999999999, 90.99999999999997, 91.25999999999998, 90.92999999999999, 91.47, 90.95, 91.35, 90.95000000000002, 91.27000000000001, 91.08, 91.26000000000002, 90.77000000000001, 91.18, 91.17, 91.37, 91.12, 91.21000000000001, 91.21000000000001, 91.11999999999999, 91.05, 91.27000000000001, 91.17999999999998, 91.25999999999999, 90.95, 91.49, 91.15, 91.3, 90.94, 91.31, 90.92]
fl=[10.0, 22.240000000000002, 71.09, 78.16, 79.51, 81.98, 82.03, 83.98, 84.48999999999998, 85.71999999999998, 86.24999999999999, 86.22999999999999, 87.27, 87.28, 87.94, 87.60000000000001, 88.66, 88.70000000000002, 88.69, 88.91, 89.01, 89.37, 89.42, 89.67, 89.67, 89.66000000000001, 90.13, 89.72999999999999, 89.96000000000001, 90.13000000000001, 90.39000000000001, 90.6, 90.58000000000001, 90.58000000000001, 90.85, 90.89, 90.74, 90.96000000000001, 90.91, 90.98, 91.14999999999999, 91.09, 91.21, 91.22, 91.22999999999999, 91.4, 91.08, 91.4, 90.99000000000001, 91.28999999999999, 91.22999999999999, 91.08, 91.36, 91.45, 91.30999999999999, 91.36, 91.41, 91.33, 91.52000000000001, 91.6, 91.68, 91.49, 91.33000000000001, 91.57, 91.49999999999999, 91.64, 91.4, 91.65, 91.52, 91.44999999999999]


fig = plt.figure(figsize=(12,10))
# plt.tick_params(labelsize=26)


left, bottom, width, height = 0.2, 0.2, 0.7, 0.7
ax1 = fig.add_axes([left, bottom, width, height])
# ax.figure(figsize=(12,10))
ax1.tick_params(labelsize=40)
# ax1.plot(x, lc1, c='blue', label='Lc=1')
# ax1.plot(x, fl5, c='orange', label='MiniBatch-SFL')
# ax1.plot(x, lc3, c='green', label='Lc=3')
ax1.plot(x, fl5, c='red', label='E=5')
ax1.plot(x,fl,c='green',label='E=1')
# ax1.plot(x,cl,c='darkviolet',label='CL')


ax1.legend( loc="lower right",fontsize=35,ncol=2,columnspacing=0.2,labelspacing=0.1)


plt.xlim(xmin=0, xmax=70)
plt.ylim(ymin=0, ymax=100)
#

ax1.set_xlabel("Training Round",fontsize=40)
ax1.set_ylabel('Accuracy',fontsize=40)#横坐标名字
# plt.xlabel('x')
# plt.ylabel('y')
# plt.title('tile inside2')

# plt.show()
plt.savefig('client=10,fl_fmnist_compare0.8.pdf')



==> AAAI-SplitFed/code/plot_fmnist_client10_1vs5_0.9.py <==
import matplotlib.pyplot as plt

x=[1,
2,
3,
4,
5,
6,
7,
8,
9,
10,
11,
12,
13,
14,
15,
16,
17,
18,
19,
20,
21,
22,
23,
24,
25,
26,
27,
28,
29,
30,
31,
32,
33,
34,
35,
36,
37,
38,
39,
40,
41,
42,
43,
44,
45,
46,
47,
48,
49,
50,
51,
52,
53,
54,
55,
56,
57,
58,
59,
60,
61,
62,
63,
64,
65,
66,
67,
68,
69,
70,

]

fl5=[10.000000000000002, 42.34, 68.78999999999999, 73.97, 80.95, 80.66, 83.6, 80.01, 86.30999999999999, 83.87, 87.51, 85.68, 88.4, 88.15, 88.66000000000001, 89.05, 89.41, 88.97999999999999, 89.4, 89.46000000000001, 89.50000000000001, 89.66, 89.4, 89.8, 89.65, 89.83000000000001, 89.58, 89.27000000000001, 89.43, 89.64, 89.43, 89.97999999999999, 89.19, 89.38, 89.33999999999999, 89.74, 89.69000000000001, 89.85, 89.88, 90.07, 89.87000000000002, 90.0, 89.55000000000001, 90.05000000000001, 90.02, 89.69, 89.97, 89.81, 90.08000000000001, 89.84, 89.99, 89.96, 89.71000000000001, 89.56, 90.09, 89.6, 89.94000000000001, 89.72, 90.17, 89.89, 89.95, 90.16999999999999, 90.10999999999999, 90.07000000000001, 90.1, 89.92, 89.97999999999999, 89.97, 90.38999999999997, 89.94]
fl=[10.000000000000002, 12.09, 10.209999999999999, 44.53000000000001, 43.42999999999999, 54.760000000000005, 55.65999999999999, 66.16, 58.79, 76.2, 70.43999999999998, 78.59, 73.68, 81.01, 81.54, 81.91, 82.36999999999999, 83.07, 83.17999999999999, 83.53, 84.17, 84.28, 84.44, 85.73000000000002, 85.8, 86.16, 86.86, 86.8, 87.03999999999999, 87.45999999999998, 87.52000000000001, 87.80000000000001, 87.88, 88.08, 88.56, 88.58, 88.59, 89.02, 88.69999999999999, 88.91, 88.72, 89.08000000000001, 89.13999999999999, 88.99000000000001, 88.72, 89.23999999999998, 89.27, 89.19000000000001, 89.06, 89.17, 89.06, 89.3, 89.24999999999999, 89.19, 89.22999999999999, 89.3, 89.11999999999999, 89.52000000000001, 89.39, 89.47999999999999, 89.39, 89.23, 89.6, 89.21000000000001, 89.4, 88.97999999999999, 89.60000000000001, 88.75, 89.49, 88.8]


fig = plt.figure(figsize=(12,10))
# plt.tick_params(labelsize=26)


left, bottom, width, height = 0.2, 0.2, 0.7, 0.7
ax1 = fig.add_axes([left, bottom, width, height])
# ax.figure(figsize=(12,10))
ax1.tick_params(labelsize=40)
# ax1.plot(x, lc1, c='blue', label='Lc=1')
# ax1.plot(x, fl5, c='orange', label='MiniBatch-SFL')
# ax1.plot(x, lc3, c='green', label='Lc=3')
ax1.plot(x, fl5, c='red', label='E=5')
ax1.plot(x,fl,c='green',label='E=1')
# ax1.plot(x,cl,c='darkviolet',label='CL')


ax1.legend( loc="lower right",fontsize=35,ncol=2,columnspacing=0.2,labelspacing=0.1)


plt.xlim(xmin=0, xmax=70)
plt.ylim(ymin=0, ymax=100)
#

ax1.set_xlabel("Training Round",fontsize=40)
ax1.set_ylabel('Accuracy',fontsize=40)#横坐标名字
# plt.xlabel('x')
# plt.ylabel('y')
# plt.title('tile inside2')

# plt.show()
plt.savefig('client=10,fl_fmnist_compare0.9.pdf')



==> AAAI-SplitFed/code/plot_fmnist_client10_1vs5_0.95.py <==
import matplotlib.pyplot as plt

x=[1,
2,
3,
4,
5,
6,
7,
8,
9,
10,
11,
12,
13,
14,
15,
16,
17,
18,
19,
20,
21,
22,
23,
24,
25,
26,
27,
28,
29,
30,
31,
32,
33,
34,
35,
36,
37,
38,
39,
40,
41,
42,
43,
44,
45,
46,
47,
48,
49,
50,
51,
52,
53,
54,
55,
56,
57,
58,
59,
60,
61,
62,
63,
64,
65,
66,
67,
68,
69,
70,

]

fl5=[9.999999999999998, 30.77, 27.640000000000004, 26.77, 17.729999999999997, 75.05000000000001, 67.0, 69.91, 76.88000000000001, 75.05000000000001, 83.85999999999999, 83.12, 84.92000000000002, 84.04999999999998, 85.04, 85.13000000000001, 85.76, 85.77, 86.27, 85.83, 86.56999999999998, 86.2, 86.5, 86.35, 86.63000000000001, 86.52000000000001, 86.61, 86.44, 86.81, 86.68, 86.89999999999999, 86.85999999999999, 86.82000000000001, 87.28, 87.32000000000002, 87.03, 86.92999999999999, 86.94000000000001, 87.13, 87.15, 87.21000000000001, 87.19, 87.08, 87.41999999999999, 87.1, 87.41999999999999, 87.13000000000001, 87.69, 87.08999999999999, 87.55, 87.45000000000002, 87.5, 87.27000000000001, 87.89999999999999, 87.61999999999999, 87.45, 87.67999999999999, 87.30000000000001, 87.28999999999999, 87.42999999999999, 87.4, 87.68, 87.28, 87.06, 87.68, 87.58, 87.54999999999998, 87.81000000000002, 87.86999999999999, 87.54999999999998]

fl=[9.999999999999998, 10.03, 12.139999999999999, 24.740000000000002, 19.86, 12.440000000000001, 19.580000000000002, 31.26, 42.21, 45.86, 42.550000000000004, 58.419999999999995, 42.71000000000001, 65.14, 67.05, 66.67999999999999, 65.35, 66.9, 74.05, 69.88, 76.75000000000001, 72.66, 78.26, 75.01, 78.47999999999999, 76.62, 79.50000000000001, 77.73, 79.43999999999998, 78.13, 81.08, 79.61999999999999, 80.97, 81.2, 81.55, 81.68, 82.57, 82.9, 83.67, 83.17000000000002, 83.78999999999999, 83.97999999999999, 84.27000000000001, 84.85999999999999, 85.13, 85.28999999999999, 84.99000000000002, 85.08, 85.68, 85.46000000000001, 85.52, 85.89000000000001, 86.09, 85.43999999999998, 86.11, 86.19, 86.39, 86.14, 86.72, 86.22, 86.28999999999999, 86.41999999999999, 86.53, 86.6, 86.71000000000001, 86.72999999999999, 86.77000000000001, 86.89, 86.97999999999999, 86.99999999999999]


fig = plt.figure(figsize=(12,10))
# plt.tick_params(labelsize=26)


left, bottom, width, height = 0.2, 0.2, 0.7, 0.7
ax1 = fig.add_axes([left, bottom, width, height])
# ax.figure(figsize=(12,10))
ax1.tick_params(labelsize=40)
# ax1.plot(x, lc1, c='blue', label='Lc=1')
# ax1.plot(x, fl5, c='orange', label='MiniBatch-SFL')
# ax1.plot(x, lc3, c='green', label='Lc=3')
ax1.plot(x, fl5, c='red', label='E=5')
ax1.plot(x,fl,c='green',label='E=1')
# ax1.plot(x,cl,c='darkviolet',label='CL')


ax1.legend( loc="lower right",fontsize=35,ncol=2,columnspacing=0.2,labelspacing=0.1)


plt.xlim(xmin=0, xmax=70)
plt.ylim(ymin=0, ymax=100)
#

ax1.set_xlabel("Training Round",fontsize=40)
ax1.set_ylabel('Accuracy',fontsize=40)#横坐标名字
# plt.xlabel('x')
# plt.ylabel('y')
# plt.title('tile inside2')

# plt.show()
plt.savefig('client=10,fl_fmnist_compare0.95.pdf')



==> AAAI-SplitFed/code/plot_fmnist_client10_1vs5_0.py <==
import matplotlib.pyplot as plt

x=[1,
2,
3,
4,
5,
6,
7,
8,
9,
10,
11,
12,
13,
14,
15,
16,
17,
18,
19,
20,
21,
22,
23,
24,
25,
26,
27,
28,
29,
30,
31,
32,
33,
34,
35,
36,
37,
38,
39,
40,
41,
42,
43,
44,
45,
46,
47,
48,
49,
50,
51,
52,
53,
54,
55,
56,
57,
58,
59,
60,
61,
62,
63,
64,
65,
66,
67,
68,
69,
70,

]

fl5=[10.0, 81.4, 89.66999999999999, 91.11999999999999, 91.66, 92.12, 92.37, 92.49000000000001, 92.61999999999999, 92.78999999999999, 92.77000000000001, 92.9, 92.86000000000001, 92.99, 92.97999999999999, 92.96000000000001, 92.87000000000002, 92.88999999999999, 92.78, 92.85, 92.84, 92.81, 92.80000000000001, 92.76000000000002, 92.79000000000002, 92.78, 92.83000000000001, 92.78999999999999, 92.75999999999999, 92.75, 92.78, 92.74, 92.66, 92.69, 92.63000000000002, 92.7, 92.67, 92.68, 92.69999999999999, 92.72, 92.68, 92.68999999999998, 92.69000000000001, 92.63999999999999, 92.62, 92.63, 92.63, 92.64, 92.55, 92.52000000000001, 92.57000000000002, 92.53, 92.53, 92.53, 92.55999999999999, 92.52999999999999, 92.47, 92.46000000000001, 92.43999999999998, 92.42999999999999, 92.57, 91.39, 92.74, 92.94000000000003, 93.08000000000001, 93.26000000000002, 93.24000000000001, 93.28999999999999, 93.34, 93.36]


fl=[10.0, 74.26, 85.84, 87.98, 89.31999999999998, 89.75000000000001, 90.47999999999999, 90.77, 91.22999999999999, 91.37, 91.64, 92.02000000000001, 91.57000000000001, 92.3, 92.50000000000001, 92.63000000000001, 92.46999999999998, 92.28, 92.41, 92.75, 92.75, 92.66, 92.65, 92.74, 92.73, 92.79, 92.71000000000001, 92.69000000000001, 92.83999999999999, 92.80000000000001, 93.0, 92.88000000000001, 92.91, 92.96, 92.85999999999999, 92.89999999999999, 92.86999999999999, 92.92, 92.92000000000002, 92.94999999999999, 92.87999999999998, 92.86999999999999, 92.85, 92.95000000000002, 92.88, 92.82000000000001, 92.84, 92.83000000000001, 92.77, 92.79999999999998, 92.80999999999997, 92.77999999999999, 92.77000000000001, 92.74, 92.82000000000001, 92.75999999999999, 92.73999999999998, 92.75, 92.78999999999999, 92.72999999999999, 92.74999999999999, 92.78999999999999, 92.82000000000001, 92.78, 92.77000000000001, 92.78, 92.78, 92.79, 92.79, 92.75]
fig = plt.figure(figsize=(12,10))
# plt.tick_params(labelsize=26)


left, bottom, width, height = 0.2, 0.2, 0.7, 0.7
ax1 = fig.add_axes([left, bottom, width, height])
# ax.figure(figsize=(12,10))
ax1.tick_params(labelsize=40)
# ax1.plot(x, lc1, c='blue', label='Lc=1')
# ax1.plot(x, fl5, c='orange', label='MiniBatch-SFL')
# ax1.plot(x, lc3, c='green', label='Lc=3')
ax1.plot(x, fl5, c='red', label='E=5')
ax1.plot(x,fl,c='green',label='E=1')
# ax1.plot(x,cl,c='darkviolet',label='CL')


ax1.legend( loc="lower right",fontsize=35,ncol=2,columnspacing=0.2,labelspacing=0.1)


plt.xlim(xmin=0, xmax=70)
plt.ylim(ymin=0, ymax=100)
#

ax1.set_xlabel("Training Round",fontsize=40)
ax1.set_ylabel('Accuracy',fontsize=40)#横坐标名字
# plt.xlabel('x')
# plt.ylabel('y')
# plt.title('tile inside2')

# plt.show()
plt.savefig('client=10,fl_fmnist_compare0.pdf')



==> AAAI-SplitFed/code/plot_fmnist_loss_0.5.py <==
import matplotlib.pyplot as plt

x=[1,
2,
3,
4,
5,
6,
7,
8,
9,
10,
11,
12,
13,
14,
15,
16,
17,
18,
19,
20,
21,
22,
23,
24,
25,
26,
27,
28,
29,
30,
31,
32,
33,
34,
35,
36,
37,
38,
39,
40,
41,
42,
43,
44,
45,
46,
47,
48,
49,
50,
51,
52,
53,
54,
55,
56,
57,
58,
59,
60,
61,
62,
63,
64,
65,
66,
67,
68,
69,
70,
]

lc1=[2.301597483158112, 0.5433620509505273, 0.4330902403593064, 0.4061024998128415, 0.39821972407400613, 0.39318358182907104, 0.3904593337327241, 0.3899276126921177, 0.3950499963760376, 0.394590400904417, 0.39136867642402645, 0.39041625343263153, 0.3948574997484684, 0.3987813030928373, 0.3904418313503265, 0.3993573717772961, 0.39845609486103056, 0.39895644888281817, 0.397331186234951, 0.40603754535317427, 0.398526332564652, 0.408821343705058, 0.406095207259059, 0.4021926221251488, 0.4045651804283262, 0.4046200124919414, 0.4051402463018894, 0.40047384142875675, 0.4055108827352524, 0.4018653331696987, 0.39921676471829415, 0.4005508424341679, 0.399842480942607, 0.39859737917780874, 0.3985030837357044, 0.40023804411292085, 0.40203758746385576, 0.40290864631533624, 0.39954588182270523, 0.4085944626480341, 0.39884830377995967, 0.40506854891777033, 0.40361484169960027, 0.4040662382543087, 0.40128184922039506, 0.4035766376554967, 0.39693480506539347, 0.4002870982140303, 0.40418518751859656, 0.39656750366091725, 0.3979956234246493, 0.3960556268692016, 0.4027535388618707, 0.4014435634762049, 0.4046280067414044, 0.4032689587026835, 0.40073949858546254, 0.4027263051271439, 0.40262816347181796, 0.40195695675909515, 0.4003695574402809, 0.394416055418551, 0.39627823606133467, 0.39461863629519933, 0.3966031496971845, 0.3966229356080294, 0.39926553472876547, 0.39631104215979573, 0.4059137758612633, 0.3997445066273212]
lc2=[2.301939318180085, 0.5160723695158959, 0.3875483199954033, 0.3681613470613956, 0.3569467835128307, 0.3417159465700388, 0.33474651038646697, 0.32850458391010756, 0.3272674083709716, 0.3296532881259918, 0.3261279678344726, 0.3279596624523401, 0.32789359435439114, 0.33349944643676277, 0.33204842053353784, 0.33599838487803935, 0.3371919680386782, 0.3373500552028418, 0.3424745736271143, 0.3433904939889908, 0.34293215949088335, 0.3421779679507017, 0.3419431312382221, 0.34433083392679686, 0.3464320090040564, 0.35012489698827265, 0.3527018070593476, 0.35384452790021903, 0.3514755283296108, 0.3506838799268007, 0.35098855059593914, 0.3528542862832546, 0.3551564261317253, 0.3538341057300567, 0.358437283039093, 0.3599816866591573, 0.35569413147866724, 0.3548077055066824, 0.35490704610943796, 0.35277959316968915, 0.35386707283556457, 0.35734686821699146, 0.36018065288662904, 0.361815740019083, 0.3615653195977211, 0.35908691212534904, 0.3579576696455478, 0.35623195055872203, 0.3604891198128462, 0.36134839870035645, 0.3580729279667139, 0.3606141227483749, 0.35928540125489233, 0.36374837622046474, 0.3615287759900093, 0.3659544215351343, 0.36409947372972973, 0.36341911584138875, 0.365414002686739, 0.36432778641581537, 0.36906671240925787, 0.3637173981219531, 0.3655018346011638, 0.36409781962633136, 0.36426330946385865, 0.36581531427800656, 0.3733852450549603, 0.3664175745844841, 0.36302018471062186, 0.36630510032176966]
lc3=[2.303181312084198, 0.684719962477684, 0.4243494215607643, 0.3989508670568466, 0.3821004550904035, 0.36360988885164264, 0.35199112132191657, 0.3464939525723457, 0.34068408742547035, 0.334559932872653, 0.33208888828754424, 0.3306669101119041, 0.3317783964425326, 0.33099207140505316, 0.33185367219150064, 0.33104226052761077, 0.3386339677125216, 0.3370771992206574, 0.3389899995177984, 0.34251820087432855, 0.3441041445359588, 0.344388989135623, 0.34660166688263416, 0.35007508531212805, 0.35124066852033137, 0.3563793793320656, 0.35448263689875603, 0.35788451656699183, 0.35750514701008795, 0.3597799337655306, 0.36030299179255965, 0.36016940437257283, 0.36215730473399166, 0.36098730452358724, 0.36212529413402084, 0.3663850142806768, 0.3642693336308003, 0.3658912454545497, 0.36496951326727867, 0.363201557919383, 0.3663417525589466, 0.3651934845000505, 0.36721788890659807, 0.3702719307690859, 0.36910032615065574, 0.37060713328421113, 0.37149789899587626, 0.37229854144155977, 0.37242870002985007, 0.37172596231102945, 0.37167795985937124, 0.374818851351738, 0.37371431674808264, 0.3741233495622873, 0.3714107525348664, 0.37104077577590944, 0.3666766840964556, 0.3733520323038101, 0.3724415276944637, 0.3749462871253491, 0.37382896065711974, 0.37600378174334764, 0.37556667771190405, 0.3792628365755081, 0.37841528162360183, 0.3810051167011261, 0.3803349050879478, 0.381782546788454, 0.38550946965813637, 0.38358339123427865]
lc4=[2.301967988014221, 0.827848687171936, 0.4117989906668663, 0.3786919455230236, 0.362774708122015, 0.35199604779481886, 0.34762126058340076, 0.3328324137628078, 0.3335021017491818, 0.3255497643351555, 0.32598820157349107, 0.3222586489468813, 0.32196857511997223, 0.3197337007522583, 0.32005483917891975, 0.3221249608695507, 0.32260116957128054, 0.3235899347439408, 0.32379597604274746, 0.3255928208678961, 0.3263031373918056, 0.327690546810627, 0.3310663397610188, 0.32795490100979807, 0.32881496623158457, 0.3303660783544182, 0.33620557695627207, 0.3353653235733509, 0.33980614162981515, 0.34102740257978437, 0.3409640581905841, 0.3405756435543299, 0.33669694229960445, 0.34464134290814397, 0.344307000041008, 0.34299254916608335, 0.3464537167549133, 0.3458923956751824, 0.3467492152750492, 0.35402303822338577, 0.35017925411462786, 0.34976988859474656, 0.3478234974294901, 0.34661177918314934, 0.34757567033171655, 0.3506350690871477, 0.3515533766895532, 0.35179382935166353, 0.3477316226810217, 0.35170151896774765, 0.3540942349284887, 0.3522104325890541, 0.35348750986158844, 0.3514233145862818, 0.35067331433296206, 0.35546303957700726, 0.35726924851536757, 0.35927915833890434, 0.3552766885608435, 0.35697124205529684, 0.3590651188418269, 0.3613402386754751, 0.36279942817986016, 0.3594213309139013, 0.36297431714832784, 0.35810194939374923, 0.35353505961596965, 0.35632174979895354, 0.35843980617821214, 0.3573764599859714]
fig = plt.figure(figsize=(12,10))
# plt.tick_params(labelsize=26)


left, bottom, width, height = 0.2, 0.2, 0.7, 0.7
ax1 = fig.add_axes([left, bottom, width, height])
# ax.figure(figsize=(12,10))
ax1.tick_params(labelsize=40)
ax1.plot(x, lc1, c='blue', label='Lc=1')
ax1.plot(x, lc2, c='orange', label='Lc=2')
ax1.plot(x, lc3, c='green', label='Lc=3')
ax1.plot(x, lc4, c='red', label='Lc=4')
# ax1.plot(x,fl,c='green',label='FL')
# ax1.plot(x,cl,c='darkviolet',label='CL')


ax1.legend( loc="upper right",fontsize=35,ncol=2,columnspacing=0.2,labelspacing=0.1)


plt.xlim(xmin=0, xmax=70)
plt.ylim(ymin=0, ymax=3)
ax1.set_xlabel("Training Round",fontsize=40)
ax1.set_ylabel('Loss',fontsize=40)#横坐标名字
ax1.text(24, 1, r'$L_c$ increases',fontsize=40)
# ax1.annotate('',xy=(70,83),xytext=(70,40),arrowprops=dict(facecolor='red'))
ax1.annotate('',xy=(57,1.2),xytext=(61.2,.6),arrowprops=dict(facecolor='black'))
rect = plt.Rectangle((41, 0.2), 32, 0.4, fill=False, edgecolor = 'black',linewidth=1)
ax1.add_patch(rect)

left, bottom, width, height = 0.5, 0.48, 0.3, 0.25
plt.axes([left, bottom, width, height])
plt.plot(x[40:70], lc1[40:70], c='blue', label='Lc=1')
plt.plot(x[40:70], lc2[40:70], c='orange', label='Lc=2')
plt.plot(x[40:70], lc3[40:70], c='green', label='Lc=3')
plt.plot(x[40:70], lc4[40:70], c='red', label='Lc=4')
# plt.plot(x[70:100],fl[70:100],c='green',label='FL')
plt.xticks([])
plt.yticks([])
plt.annotate('',xy=(46,0.407),xytext=(46,0.346),arrowprops=dict(facecolor='red'))

# plt.xlabel('x')
# plt.ylabel('y')
# plt.title('tile inside2')

# plt.show()
plt.savefig('fmnist_loss_0.5.pdf')



==> AAAI-SplitFed/code/plot_fmnist_loss_0.py <==
import matplotlib.pyplot as plt

x=[1,
2,
3,
4,
5,
6,
7,
8,
9,
10,
11,
12,
13,
14,
15,
16,
17,
18,
19,
20,
21,
22,
23,
24,
25,
26,
27,
28,
29,
30,
31,
32,
33,
34,
35,
36,
37,
38,
39,
40,
41,
42,
43,
44,
45,
46,
47,
48,
49,
50,
51,
52,
53,
54,
55,
56,
57,
58,
59,
60,
61,
62,
63,
64,
65,
66,
67,
68,
69,
70,
]

lc1=[2.3043814706802364, 0.388215866535902, 0.32512673720717433, 0.3672881132364273, 0.3328987881913781, 0.34111552707850934, 0.33796353369951243, 0.340622467622161, 0.35025942847132685, 0.35504358582198614, 0.36344051972031594, 0.3695349561423063, 0.37724501349031925, 0.3838066862523556, 0.3868637797236442, 0.392249099612236, 0.3971007084846497, 0.40189314723014824, 0.404874107092619, 0.40750186324119564, 0.4088026535511016, 0.41216183058917527, 0.41313063099980357, 0.4178593907505273, 0.42082659699022773, 0.42293961465358737, 0.4238574881851672, 0.42461423732340337, 0.4259362603724003, 0.4260908274352551, 0.4273282963968813, 0.4308097188174725, 0.4304954788088799, 0.43348635196685786, 0.43230334639549256, 0.4363376787304878, 0.43637693695724006, 0.43689702823758125, 0.43692757412791244, 0.43784788325428964, 0.43692088283598424, 0.43895092375576494, 0.44018812157213694, 0.44171841286122804, 0.44210859190672636, 0.44289242893457403, 0.442699640840292, 0.4431195349991321, 0.4450089572370053, 0.4454066269099711, 0.44546217218041423, 0.4457175754010677, 0.44676622614264494, 0.4472231519967318, 0.4476701854169369, 0.44772275678813456, 0.4494532074034214, 0.4471137938648462, 0.4496069276332856, 0.4476828084141017, 0.44879819646477703, 0.44960084214806556, 0.4502564384043216, 0.449934783577919, 0.45056601859629153, 0.45091371595859525, 0.4515637213736773, 0.45202164985239507, 0.45111006140708926, 0.4509178666025401]
lc2=[2.3019911193847653, 0.39945417150855067, 0.370244432091713, 0.3559611923247576, 0.344710363894701, 0.34730475164949887, 0.34330155931413175, 0.3369428387284279, 0.3377018404752016, 0.33416758745908737, 0.3383024386316538, 0.3389726411551237, 0.34813196264207363, 0.3508524953573942, 0.35860707417130466, 0.3635848538577557, 0.3698126678913832, 0.37361590161919594, 0.3793995836377144, 0.38306859850883485, 0.3855813506990672, 0.38977688848972314, 0.3912606024742126, 0.3952046239748598, 0.3977408414334058, 0.39895429007709027, 0.3977641467005014, 0.3996861356496811, 0.4013080053776504, 0.40357432469725607, 0.40366390377283096, 0.4073822879791259, 0.4086332955956459, 0.4095660935342312, 0.4105004931986332, 0.4120052748918533, 0.41229773581027984, 0.4133573937416076, 0.41432839907705776, 0.4156182186305523, 0.4165504655241966, 0.4173091193288565, 0.4190362128615378, 0.41931352846324443, 0.42062456361949446, 0.42172272756695756, 0.4217635616660118, 0.4226792132854462, 0.4239366585016251, 0.42350038863718514, 0.4241327033936977, 0.42412603870034216, 0.42533516746014355, 0.4251965421438217, 0.4130273833870888, 0.4115478217601776, 0.4138833837211132, 0.4141464406251908, 0.4168771092593671, 0.41731885742396113, 0.4198796067386866, 0.4206283111870289, 0.4196836872398853, 0.42124758571386345, 0.4215609328448773, 0.4222132895886898, 0.4215315672382712, 0.4228614630550146, 0.42351259827613835, 0.4230546431988477]
lc3=[2.3023345303535456, 0.401405870616436, 0.35585203230381013, 0.3478295776247977, 0.3365131735056638, 0.3285199391841888, 0.32358590155839917, 0.31662001021206376, 0.31527934975922106, 0.31326544597744943, 0.3102376659959555, 0.3125915082544088, 0.314563262462616, 0.3172732837498188, 0.31753980964422224, 0.32213591054081914, 0.32653494670987127, 0.3320474383980036, 0.33644612975418564, 0.3436174654215574, 0.3478926994651556, 0.3507338415831328, 0.356010127812624, 0.3551056056469679, 0.3589401502162218, 0.36093254268169406, 0.36327369943261145, 0.3639458490163088, 0.3654216651618481, 0.3686492401733994, 0.37083571787923575, 0.371429293602705, 0.3735398449748755, 0.3746621852740646, 0.37693693809211254, 0.37984610073268416, 0.3800832976400852, 0.3813575844466686, 0.38148604951798915, 0.3836698001623154, 0.3859699174016714, 0.3868154723197222, 0.38707589223980904, 0.3878972560167313, 0.3892217256873846, 0.3903127154707909, 0.3906158525124192, 0.3901826644688845, 0.39147267855703827, 0.39291837781667704, 0.39237568631768227, 0.39342902041971684, 0.3951780933141708, 0.3945015254616738, 0.3944515585899353, 0.39612717539072034, 0.3975102688372135, 0.3971577462553978, 0.3981011746823788, 0.3975645717419684, 0.396692815348506, 0.39822704657912256, 0.399159737303853, 0.3994131737202406, 0.4005417651683092, 0.39961023956537245, 0.4008231936767698, 0.40045996665954586, 0.4009118074923753, 0.40120838776230805]
lc4=[2.3022294592857357, 0.4915834674239159, 0.3851029261946678, 0.38148906037211416, 0.3633192890882492, 0.35112269550561903, 0.34038969174027445, 0.33491256996989244, 0.3290776093304157, 0.3247422850131988, 0.32269870206713674, 0.3248883335292339, 0.3236124686896801, 0.3259692298620939, 0.324887283295393, 0.3324569856375456, 0.33233026914298536, 0.33792134419083597, 0.3445141629874706, 0.34705888636410237, 0.3521095287054777, 0.3531341342441737, 0.35828521370887756, 0.36147217273712157, 0.36632619850337506, 0.37018988469615577, 0.37207264594733713, 0.3731594182550907, 0.3772712324559688, 0.37948160275816917, 0.3815508063137532, 0.3834768425486982, 0.3853155383467674, 0.38695932254195214, 0.3893130036443472, 0.39108709394931795, 0.3926434141397476, 0.39375156968832015, 0.39599114067852503, 0.39649367891252046, 0.39864576593041423, 0.39901266410946845, 0.3996397168934345, 0.4003901478648186, 0.4015626058727503, 0.40374583758413796, 0.4042249080538749, 0.4048539359867573, 0.40641933403909214, 0.4064821679890156, 0.4063011530041695, 0.40750164665281774, 0.4032620185613632, 0.4030186267197132, 0.4026470735669136, 0.4051610701531173, 0.4044391187280417, 0.40749971844255917, 0.40695795938372614, 0.4067688165605068, 0.407512034215033, 0.4088581102341413, 0.4087701546400786, 0.4094055914878846, 0.4108390766382217, 0.41064608499407773, 0.41132660806179044, 0.4117653987556696, 0.41173894211649903, 0.41206201732158665]
fig = plt.figure(figsize=(12,10))
# plt.tick_params(labelsize=26)


left, bottom, width, height = 0.2, 0.2, 0.7, 0.7
ax1 = fig.add_axes([left, bottom, width, height])
# ax.figure(figsize=(12,10))
ax1.tick_params(labelsize=40)
ax1.plot(x, lc1, c='blue', label='Lc=1')
ax1.plot(x, lc2, c='orange', label='Lc=2')
ax1.plot(x, lc3, c='green', label='Lc=3')
ax1.plot(x, lc4, c='red', label='Lc=4')
# ax1.plot(x,fl,c='green',label='FL')
# ax1.plot(x,cl,c='darkviolet',label='CL')


ax1.legend( loc="upper right",fontsize=35,ncol=2,columnspacing=0.2,labelspacing=0.1)


plt.xlim(xmin=0, xmax=70)
plt.ylim(ymin=0, ymax=3)
ax1.set_xlabel("Training Round",fontsize=40)
ax1.set_ylabel('Loss',fontsize=40)#横坐标名字
ax1.text(24, 1, r'$L_c$ increases',fontsize=40)
# ax1.annotate('',xy=(70,83),xytext=(70,40),arrowprops=dict(facecolor='red'))
ax1.annotate('',xy=(57,1.2),xytext=(61.2,.6),arrowprops=dict(facecolor='black'))
rect = plt.Rectangle((41, 0.2), 32, 0.4, fill=False, edgecolor = 'black',linewidth=1)
ax1.add_patch(rect)

left, bottom, width, height = 0.5, 0.48, 0.3, 0.25
plt.axes([left, bottom, width, height])
plt.plot(x[40:70], lc1[40:70], c='blue', label='Lc=1')
plt.plot(x[40:70], lc2[40:70], c='orange', label='Lc=2')
plt.plot(x[40:70], lc3[40:70], c='green', label='Lc=3')
plt.plot(x[40:70], lc4[40:70], c='red', label='Lc=4')
# plt.plot(x[70:100],fl[70:100],c='green',label='FL')
plt.xticks([])
plt.yticks([])
plt.annotate('',xy=(46,0.449),xytext=(46,0.385),arrowprops=dict(facecolor='red'))

# plt.xlabel('x')
# plt.ylabel('y')
# plt.title('tile inside2')

# plt.show()
plt.savefig('fmnist_loss_0.pdf')



==> AAAI-SplitFed/code/plotclient100_0.95.py <==
import matplotlib.pyplot as plt

x=[]
for i in range(0,140):
    x.append(i)


FL=[10.0, 11.86, 10.0, 10.96, 10.06, 18.72, 31.86, 44.96, 58.76, 62.08, 66.15, 67.0, 68.97, 69.49, 70.88, 71.32, 72.58, 72.71, 74.05, 73.6, 74.14, 74.19, 74.35, 74.89, 74.62, 75.37, 74.88, 76.18, 75.27, 76.58, 75.88, 77.27, 76.44, 77.22, 77.24, 77.46, 77.24, 77.53, 77.66, 77.47, 78.02, 77.38, 77.38, 77.13, 77.59, 77.81, 77.9, 77.58, 77.8, 77.14, 77.51, 77.08, 77.82, 77.1, 77.18, 76.58, 76.72, 76.29, 75.72, 76.45, 75.75, 77.05, 76.29, 77.71, 76.4, 76.79, 75.99, 76.61, 76.0, 76.55, 76.44, 76.29, 76.64, 77.01, 76.91, 77.0, 76.6, 77.42, 77.1, 77.61, 77.24, 77.96, 77.31, 77.64, 77.44, 77.64, 77.75, 78.01, 77.95, 78.31, 78.61, 78.64, 78.64, 78.74, 79.0, 79.02, 78.89, 79.05, 78.79, 78.52, 78.71, 78.7, 78.61, 78.72, 78.36, 78.62, 78.42, 79.38, 78.57, 79.64, 78.77, 80.28, 78.68, 80.42, 78.71, 81.05, 78.86, 81.06, 78.78, 81.47, 78.64, 82.43, 79.35, 82.93, 80.41, 83.19, 80.26, 83.37, 80.0, 82.79, 79.75, 82.6, 79.32, 80.38, 78.89, 79.23, 79.04, 78.85, 80.52, 80.48]
old=[9.63,9.63, 9.89, 10.17, 9.8, 10.11, 11.54, 19.58, 25.06, 32.05, 37.27, 40.19, 44.21, 47.14, 51.17, 52.42, 58.41, 59.72, 60.59, 64.1, 63.02, 64.97, 64.24, 68.47, 69.73, 69.21, 70.37, 70.88, 70.01, 72.12, 70.73, 73.45, 70.7, 74.29, 72.34, 74.57, 74.27, 75.6, 74.91, 76.68, 75.53, 75.2, 76.82, 75.95, 76.51, 77.26, 78.77, 77.88, 79.19, 78.54, 80.02, 78.3, 78.83, 79.45, 80.54, 80.05, 80.48, 80.2, 79.85, 80.21, 80.82, 80.38, 79.79, 80.7, 80.35, 79.98, 80.94, 80.67, 81.98, 81.08, 82.08, 81.41, 82.01, 81.72, 81.65, 81.77, 81.72, 82.27, 82.65, 82.66, 82.82, 82.52, 81.89, 81.91, 82.96, 82.52, 82.66, 82.58, 83.22, 82.02, 82.8, 83.01, 82.99, 83.58, 81.89, 82.72, 82.67, 83.62, 82.49, 83.38, 83.38, 83.38, 82.3, 83.16, 82.76, 83.5, 83.12, 82.67, 83.24, 83.2, 83.7, 83.26, 84.14, 81.41, 83.76, 83.59, 81.95, 83.98, 83.54, 83.46, 83.93, 84.0, 83.74, 83.48, 83.42, 83.27, 84.42, 83.42, 83.45, 84.14, 83.88, 83.69, 83.03, 82.42, 83.22, 84.88, 84.54, 83.87, 84.37, 84.43]
new=[8.99, 12.33, 50.05, 61.51, 65.69, 68.13, 68.82, 70.28, 71.6, 72.58, 73.15, 73.57, 74.3, 74.52, 75.32, 75.84, 76.56, 76.33, 76.89, 77.11, 77.3, 77.52, 77.46, 77.99, 78.33, 78.37, 78.67, 78.74, 78.92, 79.01, 79.18, 79.12, 79.43, 79.62, 79.18, 79.58, 79.82, 79.83, 80.06, 80.23, 80.23, 80.3, 80.18, 79.98, 80.56, 80.57, 80.71, 80.92, 81.02, 80.6, 81.0, 81.02, 81.11, 81.01, 81.25, 81.07, 81.26, 81.41, 81.27, 81.43, 81.04, 81.61, 81.01, 81.74, 81.31, 81.57, 81.72, 81.74, 81.58, 82.0, 81.93, 81.34, 81.73, 82.02, 81.65, 82.26, 81.68, 82.0, 82.11, 82.3, 82.25, 82.19, 82.36, 82.25, 82.39, 82.27, 82.36, 82.39, 82.19, 82.37, 82.48, 82.34, 82.6, 82.57, 82.6, 82.38, 82.69, 82.68, 82.36, 82.21, 82.72, 82.35, 82.59, 82.87, 82.22, 82.84, 82.49, 82.53, 83.03, 83.06, 82.96, 82.44, 82.99, 83.07, 82.82, 83.0, 83.05, 82.73, 83.01, 83.02, 83.22, 83.03, 83.25, 83.09, 82.99, 83.25, 83.09, 83.23, 83.12, 83.33, 83.07, 83.17, 83.08, 83.19, 83.31, 83.2, 83.27, 83.28, 83.23, 83.37]
cl=[90.44999825954437, 92.26999813318253, 91.85999828577042, 92.88999837636948, 93.0599981546402, 92.59999841451645, 93.20999830961227, 93.29999852180481, 93.84999811649323, 93.81999826431274, 93.92999839782715, 93.99999833106995, 93.96999841928482, 93.71999847888947, 93.70999842882156, 92.65999805927277, 92.96999835968018, 92.97999823093414, 92.9899982213974, 91.98999834060669, 92.55999827384949, 92.52999782562256, 92.25999808311462, 92.829998254776, 93.08999854326248, 93.16999804973602, 92.81999832391739, 92.89999848604202, 92.48999840021133, 92.96999841928482, 92.75999808311462, 92.96999841928482, 92.56999814510345, 92.94999831914902, 92.90999853610992, 92.97999840974808, 92.83999872207642, 92.71999824047089, 92.39999824762344, 92.62999820709229, 92.61999833583832, 92.66999816894531, 92.89999848604202, 92.75999844074249, 92.66999822854996, 92.96999835968018, 92.73999804258347, 92.99999862909317, 93.02999830245972, 92.7699983716011, 92.7599983215332, 92.62999838590622, 92.63999831676483, 92.04999840259552, 92.85999834537506, 92.079998254776, 93.05999809503555, 92.53999829292297, 92.29999840259552, 92.76999843120575, 92.40999829769135, 93.12999850511551, 92.84999823570251, 93.11999779939651, 93.2599983215332, 92.89999842643738, 92.98999816179276, 93.08999818563461, 92.93999814987183, 92.6099984049797, 92.90999817848206, 92.88999795913696, 92.90999817848206, 92.86999821662903, 92.86999827623367, 92.79999792575836, 93.0199983716011, 92.91999834775925, 92.87999826669693, 92.67999821901321, 92.5399979352951, 92.75999855995178, 92.72999823093414, 93.1099984049797, 93.10999822616577, 93.12999838590622, 92.98999834060669, 92.87999844551086, 92.61999839544296, 92.94999825954437, 92.81999808549881, 92.83999836444855, 93.04999822378159, 92.79999828338623, 92.78999865055084, 92.19999814033508, 92.37999790906906, 92.74999862909317, 93.08999842405319, 92.5499981045723, 93.18999844789505, 93.23999804258347, 92.53999817371368, 92.12999826669693, 91.83999824523926, 92.44999814033508, 92.90999859571457, 92.57999807596207, 92.9499984383583, 92.66999816894531, 92.6699982881546, 92.57999843358994, 92.92999821901321, 92.91999834775925, 92.2599983215332, 92.579998254776, 92.9299984574318, 92.3399983048439, 93.3099981546402, 93.11999815702438, 92.42999821901321, 92.85999834537506, 93.16999840736389, 92.75999808311462, 92.5899983048439, 92.6799983382225, 92.579998254776, 92.53999841213226, 92.68999844789505, 92.35999798774719, 92.67999827861786, 92.94999825954437, 92.19999825954437, 92.22999840974808, 93.0299985408783, 92.64999812841415, 92.5899983048439, 92.72999823093414, 92.81999850273132, 92.53999865055084]
# fl=[9.999999999999998, 10.1, 11.369999999999997, 13.14, 13.540000000000001, 18.500000000000004, 19.22, 20.880000000000003, 20.43, 20.34, 18.94, 21.92, 22.660000000000004, 23.639999999999997, 24.630000000000003, 25.41, 28.32, 25.929999999999996, 28.77, 22.729999999999997, 24.130000000000003, 27.0, 28.630000000000003, 31.119999999999997, 34.23, 31.170000000000005, 32.86, 29.619999999999997, 34.03, 37.489999999999995, 34.41000000000001, 31.290000000000003, 38.83, 35.02, 39.56, 32.699999999999996, 40.86, 41.38, 41.58, 40.88, 36.26, 42.83999999999999, 37.99, 41.839999999999996, 38.11, 44.17, 40.57000000000001, 44.400000000000006, 38.88, 45.36000000000001, 37.790000000000006, 44.63, 41.089999999999996, 46.88, 42.07, 48.519999999999996, 42.94, 47.339999999999996, 43.42, 47.650000000000006, 46.84, 45.510000000000005, 46.83, 47.83999999999999, 43.769999999999996, 48.25, 47.11999999999999, 48.919999999999995, 47.63, 50.32, 47.61, 52.010000000000005, 49.56999999999999, 50.459999999999994, 49.36999999999999, 51.190000000000005, 49.41000000000001, 48.2, 50.35, 52.75, 51.64, 51.059999999999995, 50.83, 53.19, 54.04, 53.50999999999999, 54.92, 53.49000000000001, 54.870000000000005, 56.33, 54.02, 57.25999999999999, 52.529999999999994, 56.23, 55.260000000000005, 55.35, 57.42999999999999, 57.330000000000005, 56.129999999999995, 58.57000000000001]
#
# cl=[61.1599987745285, 80.45999759435654, 84.28999781608582, 87.09999799728394, 88.42999809980392, 89.46999818086624, 90.09999799728394, 90.20999819040298, 91.42999815940857, 91.18999797105789, 91.16999793052673, 90.36999797821045, 91.24999833106995, 91.60999798774719, 91.18999814987183, 89.8599978685379, 90.41999810934067, 90.1999980211258, 90.75999796390533, 91.73999851942062, 91.28999829292297, 91.28999817371368, 90.86999809741974, 91.37999790906906, 91.57999831438065, 91.62999820709229, 90.97999835014343, 91.78999799489975, 91.48999834060669, 92.2299981713295, 90.6799983382225, 91.95999825000763, 91.13999772071838, 90.41999810934067, 91.38999807834625, 91.35999798774719, 91.6899978518486, 90.94999814033508, 90.93999803066254, 91.68999832868576, 90.34999823570251, 88.84999817609787, 91.07999807596207, 91.2399982213974, 92.25999850034714, 91.40999841690063, 91.54999816417694, 91.31999826431274, 91.22999835014343, 91.86999809741974, 91.40999799966812, 90.54999828338623, 90.74999839067459, 91.78999811410904, 91.42999815940857, 92.06999856233597, 92.17999815940857, 91.51999807357788, 92.1899983882904, 92.30999797582626, 91.629998087883, 91.74999821186066, 92.38999837636948, 92.11999821662903, 91.91999822854996, 92.24999809265137, 91.87999820709229, 92.43999832868576, 91.78999829292297, 92.25999855995178, 91.59999811649323, 91.8899981379509, 91.98999816179276, 92.30999797582626, 91.7699983716011, 92.68999832868576, 90.96999794244766, 91.9199982881546, 92.47999835014343, 92.01999807357788, 91.69999808073044, 92.24999845027924, 92.73999828100204, 92.859998524189, 92.65999841690063, 91.22999840974808, 92.57999807596207, 90.77999830245972, 91.24999809265137, 91.58999836444855, 92.3399983048439, 91.85999828577042, 92.35999846458435, 91.85999870300293, 92.32999843358994, 91.94999814033508, 92.7599983215332, 91.96999818086624, 91.73999828100204, 91.43999779224396]

fig = plt.figure(figsize=(12,10))
# plt.tick_params(labelsize=26)


left, bottom, width, height = 0.2, 0.2, 0.7, 0.7
ax1 = fig.add_axes([left, bottom, width, height])
# ax.figure(figsize=(12,10))
ax1.tick_params(labelsize=40)


ax1.plot(x, new, c='orange', label='MiniBatch-SFL')
ax1.plot(x, old, c='red', label='SFL-V2')
ax1.plot(x, FL, c='green', label='FL')
ax1.plot(x,cl,c='darkviolet',label='CL')
# ax1.plot(x, lc4, c='red', label='Lc=4')
# ax1.plot(x,fl,c='green',label='FL')
# ax1.plot(x,cl,c='darkviolet',label='CL')


ax1.legend( loc="lower right",fontsize=35,ncol=2,columnspacing=0.2,labelspacing=0.1)

plt.xlim(xmin=0, xmax=140)
plt.ylim(ymin=0, ymax=100)
ax1.set_xlabel("Training Round",fontsize=40)
ax1.set_ylabel('Accuracy',fontsize=40)#横坐标名字
# ax1.text(50, 82, r'$L_c$ increases',fontsize=40)
# ax1.annotate('',xy=(70,78),xytext=(70,58),arrowprops=dict(facecolor='red'))


# plt.show()
plt.savefig('fmnist_accuracy_client100_0.95.pdf')



==> AAAI-SplitFed/code/plotlossclient100_0.95.py <==
import matplotlib.pyplot as plt

x=[]
for i in range(0,140):
    x.append(i)

cl=[0.26139760449528693, 0.2627960052713752, 0.36150650277733803, 0.30926617108285426, 0.2994727757573128, 0.32073636539280415, 0.3174298527091742, 0.30461968410760165, 0.26001393862068656, 0.2497009916231036, 0.24670920435339214, 0.24722625158727168, 0.25119506996124985, 0.2617092646285892, 0.2709968114644289, 0.24606221072375775, 0.2909054359793663, 0.29220770798623563, 0.3078080023825169, 0.33562070854008197, 0.32520777024328706, 0.30553692081943157, 0.3322237950563431, 0.31668310083448886, 0.3028447084873915, 0.31662616319954395, 0.3086672202125192, 0.3191903159767389, 0.3385501236468553, 0.3243518021330237, 0.3293764390796423, 0.3307107339054346, 0.3338354566693306, 0.31742272738367316, 0.3187646320462227, 0.3172717423737049, 0.3143165142089128, 0.3225290357321501, 0.33212409175932406, 0.3315096421539783, 0.32305781327188016, 0.3299436670541763, 0.32845382548868657, 0.3252190350368619, 0.3393973689898849, 0.31244015336036685, 0.3163858112320304, 0.32332675721496346, 0.3099851105734706, 0.3452414951473475, 0.3240075112134218, 0.32522265285253527, 0.3253754417225718, 0.35272615514695643, 0.31443393021821975, 0.375690919905901, 0.3050164042599499, 0.3293170789629221, 0.35134489059448243, 0.3142947635054588, 0.3420428539812565, 0.3075158691033721, 0.3301821406930685, 0.32525268141180275, 0.3090661385655403, 0.3273471140488982, 0.3061985993757844, 0.30867943037301304, 0.32315902821719644, 0.33094460763037203, 0.31014026820659635, 0.32503174893558023, 0.3205344482511282, 0.32722902454435826, 0.34342801228165626, 0.3283595582842827, 0.32245747875422237, 0.32885157054290176, 0.31564581621438265, 0.3250662145763636, 0.3260557879507542, 0.33412185922265053, 0.33006735287606714, 0.31231829166412356, 0.31422763735055925, 0.30988909006118776, 0.3517990528792143, 0.3116768739372492, 0.31722564980387685, 0.30235101029276845, 0.3243549931794405, 0.34133457534015177, 0.32291885521262886, 0.31970883026719094, 0.3416050915420055, 0.3464230613410473, 0.36931902311742304, 0.317702997867018, 0.31727915272116664, 0.33149942837655544, 0.3191173740848899, 0.32663450840860603, 0.3530021679401398, 0.3677091095596552, 0.37316076427698136, 0.33074978344142436, 0.3270140464231372, 0.34199339792132377, 0.31662298841401937, 0.3377852835506201, 0.34939988680183887, 0.3641761827841401, 0.31593081437051296, 0.318551573343575, 0.33837603937834504, 0.3322671465575695, 0.3409100383520126, 0.3554283208400011, 0.3227788948267698, 0.3272279891371727, 0.3280789669603109, 0.32945262119174, 0.312691889628768, 0.32522669084370137, 0.33622179098427296, 0.33810915298759936, 0.3414001428335905, 0.33623805664479733, 0.3394355860352516, 0.3500656495988369, 0.31737812362611295, 0.3131923706829548, 0.38291425973176957, 0.35481645047664645, 0.33646705862134696, 0.34067777067422866, 0.3358652537316084, 0.34569142542779446, 0.3279029311612248, 0.35059705916792155]

FL=[2.3014781618118287, 2.3037533950805664, 2.304702351093292, 2.3053357791900635, 2.2818448114395142, 2.235689754486084, 2.115652709007263, 1.9623889088630677, 1.7736017966270448, 1.6467181062698364, 1.5001701843738555, 1.4400250339508056, 1.339101449251175, 1.307260184288025, 1.2298243176937103, 1.2045041561126708, 1.1548069965839387, 1.1235118436813354, 1.106460143327713, 1.0694118052721024, 1.0646416914463044, 1.0324122560024263, 1.0249524331092834, 1.01413276553154, 0.9934664338827133, 1.000291177034378, 0.9654169881343841, 0.979359678030014, 0.9362707233428955, 0.9600013840198517, 0.9162818264961242, 0.9292606043815613, 0.8991036278009414, 0.9084436559677124, 0.8831635838747025, 0.8929159367084503, 0.8707316142320632, 0.8787313657999039, 0.8571823608875274, 0.8720234817266465, 0.8424693995714188, 0.8668580621480941, 0.8258689701557159, 0.8623656290769577, 0.8169236665964127, 0.8369553470611573, 0.8106393855810166, 0.8183108341693878, 0.8085408139228821, 0.8114232569932938, 0.8027850925922394, 0.7978367418050766, 0.7912456858158111, 0.7958272278308869, 0.7820561164617539, 0.7982054358720779, 0.7745597171783447, 0.8017208647727966, 0.7722933161258697, 0.7904612690210342, 0.7652936863899231, 0.7778594726324082, 0.7602012974023818, 0.7591740649938583, 0.7553785437345505, 0.756956478357315, 0.7611793047189712, 0.7638776022195816, 0.7519431179761886, 0.7536532437801361, 0.7447302317619324, 0.7508809435367584, 0.742184424996376, 0.7408279687166214, 0.7330851554870605, 0.7331497746706009, 0.7287292140722275, 0.7229146510362625, 0.7194873201847076, 0.7149935090541839, 0.7147750622034073, 0.7044479334354401, 0.7131270521879196, 0.7051262354850769, 0.703589928150177, 0.7074706703424454, 0.6980487650632858, 0.6979049545526504, 0.6944535684585571, 0.68698555290699, 0.6832052153348923, 0.677173285484314, 0.675985654592514, 0.672796761393547, 0.6704868286848068, 0.6630285701155663, 0.6650881862640381, 0.661458974480629, 0.6613950490951538, 0.6625885188579559, 0.6556461873650551, 0.6609638443589211, 0.6546549978852272, 0.6572571977972984, 0.654993588924408, 0.654030097424984, 0.6467192330956459, 0.6426669269800186, 0.6381145343184471, 0.6345284828543662, 0.6335008484125138, 0.6247162947058678, 0.6274450421333313, 0.6171302217245102, 0.6183409067988396, 0.6094539633393288, 0.6143491727113723, 0.6073981720209122, 0.6061519199609756, 0.5949210533499718, 0.6026739728450775, 0.5864125922322273, 0.5950077557563782, 0.5831524285674096, 0.5867582330107689, 0.5769055497646332, 0.5847837498784065, 0.5762314265966415, 0.5896989348530769, 0.5838627171516418, 0.5893585604429245, 0.5881335055828094, 0.5983999383449554, 0.6023514655232429, 0.6050728571414947, 0.6064186629652977, 0.6018690556287766, 0.610259051322937, 0.5783586826920509, 0.5771064615249634]
old=[2.3036,2.30360228061676, 2.3255938506126403, 2.3764170098304747, 2.4314152503013613, 2.451522026062012, 2.3254376029968262, 2.0840576922893526, 1.8774649155139924, 1.716966233253479, 1.5738388252258302, 1.5477996850013733, 1.4694114243984222, 1.3745379424095154, 1.3250749152898789, 1.2611488032341003, 1.168285099864006, 1.0448430317640305, 1.0712070059776306, 0.9500001949071885, 0.9941705787181854, 0.9329625231027603, 0.9367889207601547, 0.8430327153205872, 0.8499118149280548, 0.8043918615579605, 0.8594238013029099, 0.7675036233663559, 0.8296656757593155, 0.7545060712099075, 0.8298661041259766, 0.7309979465603829, 0.8658758640289307, 0.7248319607973098, 0.7613317316770554, 0.6719647482037544, 0.690397484600544, 0.6568111854791642, 0.661199203133583, 0.6401603212952613, 0.6420248672366142, 0.6498972499370574, 0.6168586534261703, 0.6332228666543961, 0.6164727261662484, 0.6072128775715828, 0.5756432417035103, 0.590069285929203, 0.5631466719508171, 0.5764606791734695, 0.545940074622631, 0.5729263857007026, 0.556559199988842, 0.5522906976938248, 0.5368552261590958, 0.5415300840139389, 0.5317165639996528, 0.5355378657579422, 0.537274249792099, 0.5291754695773124, 0.5168756115436554, 0.5211542519927025, 0.526110180914402, 0.5149712932109832, 0.5147128534317017, 0.5271528884768486, 0.5037760961055756, 0.5158870068192482, 0.4891488790512085, 0.5009248989820481, 0.4948859566450119, 0.48866301864385603, 0.49170521795749667, 0.48822244703769685, 0.48493809580802916, 0.48741285502910614, 0.48631604343652723, 0.47792762637138364, 0.4769607236981392, 0.4757024800777435, 0.46432953000068666, 0.4738056197762489, 0.47577386975288394, 0.47653773486614226, 0.45511528581380845, 0.46817812711000445, 0.4625195515155792, 0.4636079728603363, 0.4548671168088913, 0.4652271342277527, 0.4610838294029236, 0.4484927010536194, 0.4537526980042458, 0.4465787923336029, 0.4685151469707489, 0.4533294340968132, 0.4557375356554985, 0.4382627439498901, 0.45353224396705627, 0.44583241194486617, 0.44377410531044004, 0.4484260430932045, 0.454602370262146, 0.45002139657735823, 0.44557744055986404, 0.44258074909448625, 0.4407134318351746, 0.4497944891452789, 0.43656779199838636, 0.4434206211566925, 0.4265807220339775, 0.43965593665838243, 0.42972341656684876, 0.4671127760410309, 0.43134166359901427, 0.43238380789756775, 0.45675080686807634, 0.4279479506611824, 0.43018255978822706, 0.43263590037822724, 0.42462994635105134, 0.42695391952991485, 0.4239995846152306, 0.4303386443853378, 0.4277914148569107, 0.4337805289030075, 0.41569336980581284, 0.4311077010631561, 0.4279379487037659, 0.4197482571005821, 0.4248812302947044, 0.4207469628751278, 0.4324621811509132, 0.44498676508665086, 0.4297296750545502, 0.4080495205521584, 0.41292245745658873, 0.4224149045348167, 0.41661242336034776, 0.41420094162225723]
new=[2.3023515868186952, 2.2867635083198548, 1.9817714381217957, 1.684964770078659, 1.4643684780597688, 1.3005453670024871, 1.1809492373466492, 1.0922372245788574, 1.0238992244005203, 0.9713520288467408, 0.9283907806873322, 0.8944166254997253, 0.8630667370557785, 0.8384301334619522, 0.8145993322134018, 0.793744176030159, 0.7727972292900085, 0.7591526597738266, 0.7447864246368409, 0.7344941955804825, 0.7205438685417175, 0.7105846351385117, 0.7026267343759537, 0.6918962496519089, 0.6815054345130921, 0.6752453541755676, 0.6703388410806655, 0.6638574153184891, 0.6566565117239952, 0.6497211664915085, 0.6448873591423034, 0.6419973635673523, 0.6355966663360596, 0.6307970470190049, 0.6312638196349144, 0.6242544546723365, 0.6209273609519005, 0.6160472413897514, 0.6107347813248635, 0.6052495428919792, 0.6054409837722778, 0.5997681519389153, 0.5975505900382996, 0.5974620893597603, 0.590689517557621, 0.5873011723160744, 0.5863763290643692, 0.5821085441112518, 0.5774262773990632, 0.5785380533337593, 0.5733348077535629, 0.5706531757116318, 0.5694937485456467, 0.5679716435074806, 0.5632851213216782, 0.561869601905346, 0.5594860014319419, 0.5557482814788819, 0.5549124243855477, 0.5520082560181617, 0.5530316281318665, 0.5473120558261871, 0.552061279118061, 0.5444420319795609, 0.546047895848751, 0.5404669964313507, 0.538327556848526, 0.5378580555319786, 0.5363140353560447, 0.5337300038337708, 0.531522903740406, 0.5346976578235626, 0.5298976045846939, 0.5275743451714515, 0.5284373447299003, 0.5227262678742409, 0.5250242301821708, 0.5227083787322044, 0.5212111282348633, 0.5168642544746399, 0.5172720426321029, 0.5176499941945076, 0.5140388864278793, 0.5147123593091965, 0.5125267380475997, 0.51173449665308, 0.5106205874681473, 0.5080053675174713, 0.511004955470562, 0.5072343155741692, 0.5065875789523124, 0.5055211782455444, 0.5037248256802559, 0.502086187005043, 0.5020061773061752, 0.5027152621746063, 0.49807922273874283, 0.49920629352331164, 0.5002471143007279, 0.5005999633669853, 0.496933109164238, 0.49839987367391586, 0.4949768495559692, 0.4920220142602921, 0.4968836435675621, 0.49127878963947297, 0.4949073874950409, 0.4932261434197426, 0.48811676383018493, 0.48837342351675034, 0.48824345409870146, 0.49044785887002945, 0.4872073230147362, 0.4840978115797043, 0.4870394107699394, 0.4840235731005669, 0.4853158551454544, 0.4848958656191826, 0.48336012184619903, 0.48249668538570406, 0.48126495003700254, 0.482155382335186, 0.4798775362968445, 0.4804230272769928, 0.4807580316066742, 0.47800478160381316, 0.48185681134462355, 0.47717336982488634, 0.4807805874943733, 0.4746940615773201, 0.4779088145494461, 0.47595378577709196, 0.47581305116415024, 0.4766367030143738, 0.4739325827360153, 0.4760430464148521, 0.4736550876498222, 0.4746979945898056, 0.4741564041376114, 0.4719782704114914]
# fl=[9.999999999999998, 10.1, 11.369999999999997, 13.14, 13.540000000000001, 18.500000000000004, 19.22, 20.880000000000003, 20.43, 20.34, 18.94, 21.92, 22.660000000000004, 23.639999999999997, 24.630000000000003, 25.41, 28.32, 25.929999999999996, 28.77, 22.729999999999997, 24.130000000000003, 27.0, 28.630000000000003, 31.119999999999997, 34.23, 31.170000000000005, 32.86, 29.619999999999997, 34.03, 37.489999999999995, 34.41000000000001, 31.290000000000003, 38.83, 35.02, 39.56, 32.699999999999996, 40.86, 41.38, 41.58, 40.88, 36.26, 42.83999999999999, 37.99, 41.839999999999996, 38.11, 44.17, 40.57000000000001, 44.400000000000006, 38.88, 45.36000000000001, 37.790000000000006, 44.63, 41.089999999999996, 46.88, 42.07, 48.519999999999996, 42.94, 47.339999999999996, 43.42, 47.650000000000006, 46.84, 45.510000000000005, 46.83, 47.83999999999999, 43.769999999999996, 48.25, 47.11999999999999, 48.919999999999995, 47.63, 50.32, 47.61, 52.010000000000005, 49.56999999999999, 50.459999999999994, 49.36999999999999, 51.190000000000005, 49.41000000000001, 48.2, 50.35, 52.75, 51.64, 51.059999999999995, 50.83, 53.19, 54.04, 53.50999999999999, 54.92, 53.49000000000001, 54.870000000000005, 56.33, 54.02, 57.25999999999999, 52.529999999999994, 56.23, 55.260000000000005, 55.35, 57.42999999999999, 57.330000000000005, 56.129999999999995, 58.57000000000001]
#
# cl=[61.1599987745285, 80.45999759435654, 84.28999781608582, 87.09999799728394, 88.42999809980392, 89.46999818086624, 90.09999799728394, 90.20999819040298, 91.42999815940857, 91.18999797105789, 91.16999793052673, 90.36999797821045, 91.24999833106995, 91.60999798774719, 91.18999814987183, 89.8599978685379, 90.41999810934067, 90.1999980211258, 90.75999796390533, 91.73999851942062, 91.28999829292297, 91.28999817371368, 90.86999809741974, 91.37999790906906, 91.57999831438065, 91.62999820709229, 90.97999835014343, 91.78999799489975, 91.48999834060669, 92.2299981713295, 90.6799983382225, 91.95999825000763, 91.13999772071838, 90.41999810934067, 91.38999807834625, 91.35999798774719, 91.6899978518486, 90.94999814033508, 90.93999803066254, 91.68999832868576, 90.34999823570251, 88.84999817609787, 91.07999807596207, 91.2399982213974, 92.25999850034714, 91.40999841690063, 91.54999816417694, 91.31999826431274, 91.22999835014343, 91.86999809741974, 91.40999799966812, 90.54999828338623, 90.74999839067459, 91.78999811410904, 91.42999815940857, 92.06999856233597, 92.17999815940857, 91.51999807357788, 92.1899983882904, 92.30999797582626, 91.629998087883, 91.74999821186066, 92.38999837636948, 92.11999821662903, 91.91999822854996, 92.24999809265137, 91.87999820709229, 92.43999832868576, 91.78999829292297, 92.25999855995178, 91.59999811649323, 91.8899981379509, 91.98999816179276, 92.30999797582626, 91.7699983716011, 92.68999832868576, 90.96999794244766, 91.9199982881546, 92.47999835014343, 92.01999807357788, 91.69999808073044, 92.24999845027924, 92.73999828100204, 92.859998524189, 92.65999841690063, 91.22999840974808, 92.57999807596207, 90.77999830245972, 91.24999809265137, 91.58999836444855, 92.3399983048439, 91.85999828577042, 92.35999846458435, 91.85999870300293, 92.32999843358994, 91.94999814033508, 92.7599983215332, 91.96999818086624, 91.73999828100204, 91.43999779224396]

fig = plt.figure(figsize=(12,10))
# plt.tick_params(labelsize=26)


left, bottom, width, height = 0.2, 0.2, 0.7, 0.7
ax1 = fig.add_axes([left, bottom, width, height])
# ax.figure(figsize=(12,10))
ax1.tick_params(labelsize=40)
ax1.plot(x, new, c='orange', label='MiniBatch-SFL')
ax1.plot(x, old, c='red', label='SFL-V2')
ax1.plot(x, FL, c='green', label='FL')
ax1.plot(x,cl,c='darkviolet',label='CL')
# ax1.plot(x, lc4, c='red', label='Lc=4')
# ax1.plot(x,fl,c='green',label='FL')
# ax1.plot(x,cl,c='darkviolet',label='CL')


ax1.legend( loc="upper right",fontsize=35,ncol=2,columnspacing=0.2,labelspacing=0.1)

plt.xlim(xmin=0, xmax=140)
plt.ylim(ymin=0, ymax=3)
ax1.set_xlabel("Training Round",fontsize=40)
ax1.set_ylabel('Loss',fontsize=40)#横坐标名字
# ax1.text(50, 82, r'$L_c$ increases',fontsize=40)
# ax1.annotate('',xy=(70,78),xytext=(70,58),arrowprops=dict(facecolor='red'))


# plt.show()
plt.savefig('fmnist_loss_client100_0.95.pdf')


